Nim heaps in the Game of Cycles: the parity conjecture fails on trees

The Game of Cycles, invented by Francis Su, is a two-player game in which the players take turns drawing arrows on the edges of a plane graph, never creating a sink or a source. On a tree only the sink-source rule matters, and the player who makes the last move wins. Several authors conjectured that on a tree the second player wins exactly when the number of markable edges is even. We show that this parity conjecture is false, and we explain why. The explanation is a hidden game of Nim: a path segment that is blocked by an arrow at one end and free at the other behaves exactly like a nim heap whose size is its length. Combined with a calculus for cutting and gluing trees at vertices next to leaves, this shows that the conjecture fails as soon as a single tree has Grundy value at least 2. The smallest counterexamples have 15 vertices. Trees with Grundy values 2 and 4 first appear at 17 vertices, and every value up to 63 occurs, which answers a question of Fokkink and Zandee. We also refute a related conjecture of Zandee. We then look closely at spiders. The spiders S(2,3,z) violate the conjecture for every z >= 14. The Grundy values of S(1,2j,z) are given by an exact formula governed by binary carries. For 99 pairs (x,y), the value of S(x,y,z) is eventually the parity of z. On the positive side, the conjecture holds for all trees in which every thread has at most two edges, and this bound is sharp. Along the way we prove a twin-branch reduction, give an algorithm that is polynomial for spiders with a fixed number of legs, and collect the questions that we could not answer. The boldest asks whether every non-negative integer is the Grundy value of some tree.

==> anc/README.md <==
# Ancillary files for "Nim heaps in the Game of Cycles: the parity conjecture fails on trees"

Programs and data behind every computational statement in the paper.

**Requirements.** Python 3 with `networkx`, and a C++17 compiler (`g++ -O2`).

**Quick start.** `bash quick_checks.sh` compiles the C++ programs and runs twelve fast checks of the main claims. It takes about one minute and should end with `passed: 12   failed: 0`.

Notation follows the paper: `S(x,y,z)` is the spider whose legs have `x, y, z` *markable* edges. Some programs take *original* leg lengths instead, which are the markable counts plus 1; this is noted below where it applies.

## Directory overview

| directory | contents |
|---|---|
| `core/` | (P1) raw-rules solver `brute.py`, which uses no theory at all; (P2) normal-form solver `decomp.py` for arbitrary trees (Prop. 3.7); (P3) spider solvers `spider.py`, `spider3.cpp`, `spiderk.cpp`, `periodic.py`; scripts for the census, Table 3, Prop. 7.2, the H-trees, and random tests of Thms 5.1 and 5.6 |
| `raw_cpp/` | an independently written raw-rules solver `raw.cpp`, plus `census.py` and `gen_trees.py`, which produced the census up to n = 20 (Table 2); an independent spider solver `spider.cpp`; a fixed-leg family solver `fam.cpp` |
| `families/` | Section 8: `verify23.py` (Table 6, Thm 8.5, Thm 8.1) and `certify_gen.py` (the certificate of Section 8.4 for one pair); `run_all.sh` re-runs all 99 certificates of Thm 8.12; `famstates.cpp` with the cross-checks; `forms/` holds the closed forms of every blocked family; `logs/` holds the output |
| `onetwoj/` | Section 9: `fsolve.cpp` (fixed-short-leg solver), `lemmas.py` (the closed forms of Lemmas 9.3–9.7 and Thm 9.1), `verify_lemmas.py`, `window_check2.py` (Remark 9.8), and `data/summary.json` (periods and patterns for y ≤ 64) |
| `threads/` | Section 10: `arrows*` (normal-form solver with canonical hashing), `genpieces.cpp` (enumeration of twin-free pieces), `parsolve2.cpp`, `rawarr.cpp`, `rulecheck.cpp` / `kcheck.cpp` (the strategy of Lemma 10.9 and the closure of class C), and `data/` with T21, T23, the 25-vertex trees and the exhaustive search logs |
| `large/` | H-tree solvers `hsolve.cpp` and `hverify.cpp` (independent of each other); `cube3.cpp` (all spiders with legs ≤ 300); `gen.cpp` (general trees); `data/` with the records and verification outputs (Section 11) |
| `independent_checks/` | independent re-implementations, each written by a separate instance of an AI system from the paper's text alone (the source comments call the author of these programs "the referee"; see the section "Use of AI tools" in the paper): `v1/` covers Section 8, `v2/` covers Section 9 and Prop. 11.2, `v3/` covers Section 10, including `pc3.cpp`, the exhaustive enumeration behind the minimality in Thm 10.11 |
| `data/` | census outputs; spider values for all legs ≤ 120 (`spider3_values_legs_le_120.txt`, columns `x y z g`); hand-checkable certificates `certificate_S1_3_7.txt` and `certificate_S1_4_6.txt` |

## Claims and how to check them

| claim in the paper | how to check | time |
|---|---|---|
| Thm 4.3 (run values) | `cd core && python3 runs.py` | seconds |
| Thm 7.1(a, b), Table 2, n ≤ 20 | `cd raw_cpp && g++ -O2 -o raw raw.cpp && python3 census.py N` (raw rules); `cd core && python3 survey2.py N` (P2); outputs in `data/` | seconds to about 4 h (n = 20) |
| Thm 7.1(b): S(1,3,7), S(1,4,6) | `python3 core/brute.py 2 4 8` and `... 2 5 7` (original leg lengths) | seconds |
| Thm 7.1(c): the H-trees | `cd core && python3 htree.py` | about 1 min |
| Table 3 (first moves on S(1,3,7)) | `cd core && python3 firstmoves.py 1 3 7` | seconds |
| hand-checkable certificate for S(1,3,7) | `data/certificate_S1_3_7.txt` (205 states with all option values); regenerate with `core/certificate.py 1 3 7` | seconds |
| Prop. 7.2 (Zandee) | `cd core && python3 zandee_brute.py` (raw rules) and `python3 zandee.py 12` | seconds |
| Table 4, Thm 7.3 | `core/spider3.cpp` (`./spider3 120`), `core/spiderk.cpp` (`./spiderk 18 91 96` gives 32), `raw_cpp/spider.cpp` | 2 min / 30 s |
| Table 5 (families, z ≤ 600) | `core/eventual2.py`, `raw_cpp/fam.cpp`, `data/fam_all.log` | minutes per pair |
| Thm 8.1, Thm 8.5, Table 6 | `cd families && python3 verify23.py 100 160` | seconds |
| Thm 8.12, Table 7 | `cd families && bash run_all.sh`; per pair: `python3 certify_gen.py x y 160` (use 200 for (2,33)) | 20–40 min in total |
| Thm 9.1, Cor. 9.2 (proved by hand) | numerical confirmation: `cd onetwoj && g++ -O2 -o fsolve fsolve.cpp && python3 verify_lemmas.py 2000 4 6 8 ...` | minutes |
| Thm 10.3, Cor. 10.4 (proved by hand) | the strategy check `independent_checks/v3/ctest.cpp`; `independent_checks/v3/pc3 tree 2 4 N` (all trees with threads ≤ 2) | minutes |
| Thm 10.11 (T21, T23, minimality) | `threads/rawarr.cpp` on `threads/data/L3_cex23.txt`; `independent_checks/v3/pc3 tree 3 4 23` (exhaustive; hours); outputs in `independent_checks/v3/tree3_*.out` | hours |
| Section 11 (H-tree values up to 62, spiders up to 44) | `large/hsolve.cpp` and `large/hverify.cpp`; `large/data/verify_*.txt` | minutes |

The two raw-rules solvers (`core/brute.py`, `raw_cpp/raw.cpp`) implement only the rules of the game: an arrow may not create a vertex whose edges are all marked and all point in, or all point out, and the last player to move wins. They use none of the theory in the paper.


==> anc/core/brute.py <==
"""
Brute-force solver for the Game of Arrows (Game of Cycles on a tree).

Direct implementation of the rules on the ORIGINAL tree, no decomposition:
  * a position is an assignment of each edge to {unmarked, u->v, v->u};
  * a move marks one unmarked edge with a direction;
  * a move is illegal if afterwards some vertex of degree >= 1 has all of its
    incident edges marked and all pointing in (sink) or all pointing out (source);
  * normal play: the player who cannot move loses.

Returns Grundy values by memoized recursion over full edge-state tuples.
Exponential (3^m states) -- used only as an independent check on small trees.
"""
from functools import lru_cache
import sys

sys.setrecursionlimit(100000)


def grundy_tree(n, edges):
    """n vertices 0..n-1, edges list of (u,v). Returns Grundy value of the empty board."""
    m = len(edges)
    inc = [[] for _ in range(n)]
    for i, (u, v) in enumerate(edges):
        inc[u].append(i)
        inc[v].append(i)

    def bad_vertex(state, w):
        # state[i]: 0 unmarked, 1 means edges[i][0]->edges[i][1], 2 means reverse
        if not inc[w]:
            return False
        all_in = True
        all_out = True
        for i in inc[w]:
            s = state[i]
            if s == 0:
                return False
            u, v = edges[i]
            head = v if s == 1 else u
            if head == w:
                all_out = False
            else:
                all_in = False
        return all_in or all_out

    @lru_cache(maxsize=None)
    def g(state):
        opts = set()
        st = list(state)
        for i in range(m):
            if st[i] != 0:
                continue
            for d in (1, 2):
                st[i] = d
                u, v = edges[i]
                if not bad_vertex(st, u) and not bad_vertex(st, v):
                    opts.add(g(tuple(st)))
                st[i] = 0
        x = 0
        while x in opts:
            x += 1
        return x

    return g(tuple([0] * m))


def spider_edges(legs):
    """Spider with given leg lengths (number of edges per leg, original tree)."""
    edges = []
    nxt = 1
    for L in legs:
        prev = 0
        for _ in range(L):
            edges.append((prev, nxt))
            prev = nxt
            nxt += 1
    return nxt, edges


if __name__ == "__main__":
    legs = tuple(int(a) for a in sys.argv[1:])
    n, e = spider_edges(legs)
    print(legs, "markable =", sum(legs) - len(legs), "grundy =", grundy_tree(n, e))


==> anc/core/brute_survey.py <==
"""Independent census using ONLY brute.py (raw rules, no decomposition)."""
import sys, networkx as nx, brute, time
from collections import Counter
n=int(sys.argv[1]); t=time.time()
cnt=Counter(); bad=[]
for T in nx.nonisomorphic_trees(n):
    e=list(T.edges()); deg=dict(T.degree())
    m=sum(1 for (u,v) in e if deg[u]>1 and deg[v]>1)
    g=brute.grundy_tree(n,e)
    cnt[g]+=1
    if (g==0)!=(m%2==0): bad.append((m,g,sorted(e)))
print("n=%d trees=%d dist=%s counterexamples=%d time=%.0fs"%(n,sum(cnt.values()),dict(sorted(cnt.items())),len(bad),time.time()-t),flush=True)
for b in bad[:10]: print("  ",b)


==> anc/core/certificate.py <==
"""Write a human-checkable certificate for g(S(x1,...,xk)) using Proposition 6.1:
every reachable spider state with its options and value.  Usage: certificate.py 1 3 7"""
import sys
from functools import lru_cache
xs=tuple(int(a) for a in sys.argv[1:])
def B(k): return k
def run_near(h,d,phi):   # rho(h; d, phi)
    if h==0: return 0
    if phi=='*': return h
    if phi==d: return h&1
    return 1 if (h>=2 and h%2==0) else 0
def run_free(h,phi):     # leg detaching from a free centre
    if h==0: return 0
    if phi=='*': return h&1
    return h
UPD={('n','in'):'i',('n','out'):'o',('i','in'):'i',('i','out'):'f',('o','in'):'f',('o','out'):'o'}
def settle(s,L):
    if s=='f':
        x=0
        for (h,phi) in L: x^=run_free(h,phi)
        return x, None
    if not L: return 0,None
    if len(L)==1 and s in 'io':
        (h,phi),=L
        return run_near(h,'out' if s=='i' else 'in',phi), None
    return None,(s,tuple(sorted(L)))
states={}
def gamma(s,L):
    key=(s,tuple(sorted(L)))
    if key in states: return states[key][0]
    opts=[]
    L=list(key[1])
    for t,(h,phi) in enumerate(L):
        rest=L[:t]+L[t+1:]
        for j in range(1,h+1):
            for d in ('in','out'):
                if j==h and phi!='*' and d!=phi: continue
                det=run_near(h-j,d,phi)
                if j>=2:
                    v,k=settle(s,rest+[(j-1,d)])
                else:
                    v,k=settle(UPD[(s,d)],rest)
                val=v if k is None else gamma(*k)
                opts.append(("leg(%d,%s) edge %d %s"%(h,phi,j,d), det, val, det^val))
    g=0
    S={o[3] for o in opts}
    while g in S: g+=1
    states[key]=(g,opts)
    return g
g=gamma('n',[(x,'*') for x in xs])
def fmt(key):
    s,L=key
    return "(%s; %s)"%(s,", ".join("%d%s"%(h,{'*':'*','in':'<','out':'>'}[phi]) for h,phi in L))
lines=["Certificate for g(S%s) = %d via Proposition 6.1."%(str(xs),g),
       "Notation: state (s; h phi, ...): centre status s, attached legs with h unmarked edges and far end phi:",
       "  * free, < blocked IN (towards centre), > blocked OUT.  Each option: detached-run value XOR new-state value = option value.",
       "Number of states: %d"%len(states),""]
for key in sorted(states, key=lambda k:(sum(h for h,_ in k[1]),k)):
    val,opts=states[key]
    lines.append("%s = %d   options: %s"%(fmt(key),val," ".join(str(o[3]) for o in opts)))
open("certificate_S%s.txt"%("_".join(map(str,xs))),"w").write("\n".join(lines)+"\n")
print(g,len(states))


==> anc/core/cmp_raw.py <==
"""Tree-by-tree comparison of brute.py (Python raw rules) with the independent C++ raw-rules program."""
import networkx as nx, subprocess, brute
lines=[]; vals=[]
for n in range(2,16):
    for T in nx.nonisomorphic_trees(n):
        e=list(T.edges())
        lines.append(" ".join([str(n)]+[f"{u} {v}" for u,v in e]+["0","0"]))
        vals.append(brute.grundy_tree(n,e))
out=subprocess.run(["../raw_cpp/raw"],input="\n".join(lines)+"\n",capture_output=True,text=True,check=True).stdout.strip().split("\n")
mism=sum(1 for o,v in zip(out,vals) if int(o.split()[0])!=v)
print(len(vals),"trees compared, mismatches:",mism)


==> anc/core/crosscheck.py <==
"""Cross-check decomposition solver against brute force on all trees with <= N vertices."""
import sys
import networkx as nx
import brute
import decomp

N = int(sys.argv[1])
total = 0
for n in range(2, N + 1):
    for T in nx.nonisomorphic_trees(n):
        edges = list(T.edges())
        g1 = brute.grundy_tree(n, edges)
        g2 = decomp.grundy_original_tree(n, edges)
        total += 1
        if g1 != g2:
            print("MISMATCH", n, edges, g1, g2)
            sys.exit(1)
    print("n =", n, "ok", flush=True)
print("all", total, "trees agree")


==> anc/core/decomp.py <==
"""
Decomposition solver for the Game of Arrows on trees.

A position is a forest of unmarked edges whose vertices carry a label
    'N' : no marked edge at this vertex yet
    'I' : at least one marked edge points IN, none points out
    'O' : at least one marked edge points OUT, none points in
    'F' : free / special -- the vertex can never become a sink or source
          (it already has an in- and an out-edge, or it keeps a dead edge forever)
Orienting the unmarked edge u->v is legal iff
    (deg(u) >= 2 or L(u) in {I,F})  and  (deg(v) >= 2 or L(v) in {O,F}),
where deg is the number of unmarked edges at the vertex.
Normalisation:
    * edges with no legal direction are deleted; their endpoints become F
      (they keep an unmarked edge forever);
    * an F vertex is split into one F leaf per incident edge;
    * isolated vertices are deleted.
The position is the disjunctive sum of its components, so its Grundy value is the
XOR of the component values.  Component values are memoised on a canonical form.
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(1000000)

OUT_AFTER = {'N': 'O', 'I': 'F', 'O': 'O', 'F': 'F'}
IN_AFTER = {'N': 'I', 'I': 'I', 'O': 'F', 'F': 'F'}


def can_tail(lab, deg):
    return deg >= 2 or lab in ('I', 'F')


def can_head(lab, deg):
    return deg >= 2 or lab in ('O', 'F')


def normalise(labels, edges):
    """labels: dict vertex->label ; edges: list of (u,v).
    Returns list of components, each (labels_dict, edge_list), fully normalised."""
    labels = dict(labels)
    edges = list(edges)
    changed = True
    while changed:
        changed = False
        deg = {}
        for u, v in edges:
            deg[u] = deg.get(u, 0) + 1
            deg[v] = deg.get(v, 0) + 1
        keep = []
        for (u, v) in edges:
            ok = (can_tail(labels[u], deg[u]) and can_head(labels[v], deg[v])) or \
                 (can_tail(labels[v], deg[v]) and can_head(labels[u], deg[u]))
            if ok:
                keep.append((u, v))
            else:
                labels[u] = 'F'
                labels[v] = 'F'
                changed = True
        edges = keep
        if changed:
            continue
    # split F vertices
    fresh = [0]

    def newname():
        fresh[0] += 1
        return ('split', fresh[0])

    new_edges = []
    new_labels = {}
    for (u, v) in edges:
        a, b = u, v
        if labels[u] == 'F':
            a = newname()
            new_labels[a] = 'F'
        else:
            new_labels[u] = labels[u]
        if labels[v] == 'F':
            b = newname()
            new_labels[b] = 'F'
        else:
            new_labels[v] = labels[v]
        new_edges.append((a, b))
    # components
    adj = {}
    for (u, v) in new_edges:
        adj.setdefault(u, []).append(v)
        adj.setdefault(v, []).append(u)
    seen = set()
    comps = []
    for s in adj:
        if s in seen:
            continue
        stack = [s]
        seen.add(s)
        verts = []
        while stack:
            x = stack.pop()
            verts.append(x)
            for y in adj[x]:
                if y not in seen:
                    seen.add(y)
                    stack.append(y)
        vs = set(verts)
        ce = [(u, v) for (u, v) in new_edges if u in vs]
        comps.append(({x: new_labels[x] for x in verts}, ce))
    return comps


def canon(labels, edges):
    """Canonical string of a labelled tree (unordered, unrooted), up to isomorphism.
    Also canonicalises w.r.t. global reversal I<->O (Grundy value is invariant)."""
    adj = {}
    for (u, v) in edges:
        adj.setdefault(u, []).append(v)
        adj.setdefault(v, []).append(u)
    verts = list(adj)
    # find centre(s)
    deg = {x: len(adj[x]) for x in verts}
    leaves = [x for x in verts if deg[x] <= 1]
    remaining = len(verts)
    layer = leaves
    removed = set()
    while remaining > 2:
        nxt = []
        for x in layer:
            removed.add(x)
            remaining -= 1
            for y in adj[x]:
                if y not in removed:
                    deg[y] -= 1
                    if deg[y] == 1:
                        nxt.append(y)
        layer = nxt
    centres = [x for x in verts if x not in removed]

    def enc(lab_map):
        def rec(x, p):
            ch = sorted(rec(y, x) for y in adj[x] if y != p)
            return '(' + lab_map[x] + ''.join(ch) + ')'
        return min(rec(c, None) for c in centres) if len(centres) == 1 else \
            min(rec(centres[0], None), rec(centres[1], None))

    flip = {'N': 'N', 'I': 'O', 'O': 'I', 'F': 'F'}
    s1 = enc(labels)
    s2 = enc({x: flip[l] for x, l in labels.items()})
    return min(s1, s2)


_memo = {}


def comp_grundy(labels, edges):
    key = canon(labels, edges)
    if key in _memo:
        return _memo[key]
    deg = {}
    for u, v in edges:
        deg[u] = deg.get(u, 0) + 1
        deg[v] = deg.get(v, 0) + 1
    opts = set()
    for idx, (u, v) in enumerate(edges):
        for (t, h) in ((u, v), (v, u)):
            if can_tail(labels[t], deg[t]) and can_head(labels[h], deg[h]):
                nl = dict(labels)
                nl[t] = OUT_AFTER[nl[t]]
                nl[h] = IN_AFTER[nl[h]]
                ne = edges[:idx] + edges[idx + 1:]
                # remove isolated vertices implicitly (normalise only uses edge endpoints)
                comps = normalise(nl, ne)
                x = 0
                for (cl, ce) in comps:
                    x ^= comp_grundy(cl, ce)
                opts.add(x)
    g = 0
    while g in opts:
        g += 1
    _memo[key] = g
    return g


def grundy_position(labels, edges):
    x = 0
    for (cl, ce) in normalise(labels, edges):
        x ^= comp_grundy(cl, ce)
    return x


def grundy_original_tree(n, edges):
    labels = {i: 'N' for i in range(n)}
    return grundy_position(labels, edges)


def spider_edges(legs):
    edges = []
    nxt = 1
    for L in legs:
        prev = 0
        for _ in range(L):
            edges.append((prev, nxt))
            prev = nxt
            nxt += 1
    return nxt, edges


if __name__ == "__main__":
    legs = tuple(int(a) for a in sys.argv[1:])
    n, e = spider_edges(legs)
    print(legs, "markable =", sum(legs) - len(legs), "grundy =", grundy_original_tree(n, e))


==> anc/core/eventual2.py <==
import periodic, sys, time
X=int(sys.argv[1]); Y=int(sys.argv[2]); R=int(sys.argv[3])
for x in range(X, X+1):
    for y in range(x, Y+1):
        t=time.time()
        S=periodic.Spider(x,y); S.compute(R)
        seq=[S.G(z) for z in range(1,R+1)]
        tail=seq[R//2:]
        per=None
        for q in range(1,65):
            if all(tail[k]==tail[k+q] for k in range(len(tail)-q)): per=q;break
        if per is None:
            print("(%d,%d): no period<=64 in tail; max=%d"%(x,y,max(seq)),flush=True); continue
        start=R//2+1
        while start-1>=1 and seq[start-2]==seq[start-2+per]: start-=1
        pat=seq[start-1:start-1+per]
        cls=''.join('P' if seq[z-1]==(x+y+z)%2 else ('A' if seq[z-1]==1-(x+y+z)%2 else 'X') for z in range(start,start+per))
        zm2 = all(seq[z-1]==z%2 for z in range(start,R+1))
        print("(%d,%d): period %d from z=%d pattern %s class %s  G=z mod 2 eventually: %s  max=%d  [%.0fs]"%(x,y,per,start,''.join(map(str,pat)),cls,zm2,max(seq),time.time()-t),flush=True)


==> anc/core/firstmoves.py <==
"""First-move table for a spider S(x,y,z) (markable leg lengths). Moves named leg letter + cell index from centre + direction
(T = toward centre, A = away)."""
import sys, decomp
xs=tuple(int(a) for a in sys.argv[1:])
n,edges=decomp.spider_edges(tuple(x+1 for x in xs))
names={}
idx=0
for li,x in enumerate(xs):
    for cell in range(1,x+2):
        names[idx]=("abcd"[li],cell)  # cell x+1 is pendant
        idx+=1
m=len(edges)
def pos(state):
    lab={v:'N' for v in range(n)}
    for i,s in enumerate(state):
        if s:
            u,v=edges[i]; t,h=(u,v) if s=='A' else (v,u)   # edges stored (inner,outer)
            lab[t]=decomp.OUT_AFTER[lab[t]]; lab[h]=decomp.IN_AFTER[lab[h]]
    return lab,[edges[i] for i in range(m) if not state[i]]
def legal(state,i,s):
    st=list(state); st[i]=s
    for w in edges[i]:
        inc=[k for k in range(m) if w in edges[k]]
        if all(st[k] for k in inc):
            heads=[(edges[k][1] if st[k]=='A' else edges[k][0]) for k in inc]
            if all(h==w for h in heads) or all(h!=w for h in heads): return False
    return True
def G(state): return decomp.grundy_position(*pos(state))
empty=[None]*m
print("S",xs,"G =",G(empty))
for i in range(m):
    for s in ('A','T'):
        if not legal(empty,i,s): continue
        st=list(empty); st[i]=s; g1=G(st)
        reps=[]
        for k in range(m):
            for t in ('A','T'):
                if st[k] is None and legal(st,k,t):
                    st2=list(st); st2[k]=t
                    if G(st2)==0: reps.append("%s%d%s"%(names[k][0],names[k][1],t))
        print("%s%d%s  value %d  replies %s"%(names[i][0],names[i][1],s,g1,", ".join(reps)))


==> anc/core/htree.py <==
import brute, decomp
def H(a,b,l,c,d):
    """u has legs a,b; v has legs c,d (markable lengths); bridge of l markable edges. Each leg ends in a pendant edge."""
    edges=[]; nxt=[2]
    def leg(root,x):
        prev=root
        for _ in range(x+1):
            v=nxt[0]; nxt[0]+=1; edges.append((prev,v)); prev=v
    prev=0
    for _ in range(l-1):
        v=nxt[0]; nxt[0]+=1; edges.append((prev,v)); prev=v
    edges.append((prev,1))
    for x in (a,b): leg(0,x)
    for x in (c,d): leg(1,x)
    return nxt[0],edges
for p in [(5,2,1,3,1),(3,1,3,4,1)]:
    n,e=H(*p)
    print("H",p,"n=",n,"m=",sum(p),"decomp G=",decomp.grundy_original_tree(n,e),"brute G=",brute.grundy_tree(n,e))


==> anc/core/lemma_tests.py <==
"""Computational sanity checks of the gluing lemma and the twin-branch lemma."""
import random, networkx as nx, decomp
random.seed(7)
def G(T):
    T=nx.convert_node_labels_to_integers(T)
    return decomp.grundy_original_tree(T.number_of_nodes(), list(T.edges()))
def m(T):
    d=dict(T.degree()); return sum(1 for u,v in T.edges() if d[u]>1 and d[v]>1)
def special(T):
    d=dict(T.degree()); return [v for v in T if d[v]>1 and any(d[u]==1 for u in T[v])]
bad=0
# gluing
for t in range(300):
    n1=random.randint(3,11); n2=random.randint(3,11)
    T1=nx.random_labeled_tree(n1,seed=random.randrange(10**9)); T2=nx.random_labeled_tree(n2,seed=random.randrange(10**9))
    w1=random.choice(special(T1)); w2=random.choice(special(T2))
    T2=nx.relabel_nodes(T2,{v:('b',v) for v in T2}); w2=('b',w2)
    U=nx.union(T1,T2); U=nx.contracted_nodes(U,w1,w2,self_loops=False)
    if G(U)!=G(T1)^G(T2) or m(U)!=m(T1)+m(T2): bad+=1; print("glue fail")
print("gluing tests done, failures:",bad)
# twin branches
bad=0
for t in range(300):
    nb=random.randint(1,6); nr=random.randint(1,9)
    B=nx.random_labeled_tree(nb,seed=random.randrange(10**9)) if nb>1 else nx.empty_graph(1)
    rb=random.choice(list(B.nodes()))
    R=nx.random_labeled_tree(nr,seed=random.randrange(10**9)) if nr>1 else nx.empty_graph(1)
    c=random.choice(list(R.nodes()))
    T=nx.Graph(R); T.add_nodes_from(R.nodes())
    for tag in ('x','y'):
        Bc=nx.relabel_nodes(B,{v:(tag,v) for v in B}); T=nx.union(T,Bc) if Bc.number_of_nodes() else T
        if Bc.number_of_edges()==0: T.add_node((tag,rb))
        T.add_edge(c,(tag,rb))
    if T.number_of_nodes()<3: continue
    # T': delete twins, attach a pendant leaf at c
    Tp=nx.Graph(R); Tp.add_nodes_from(R.nodes()); Tp.add_edge(c,'leaf')
    if G(T)!=G(Tp) or (m(T)-m(Tp))%2!=0: bad+=1; print("twin fail",list(T.edges()),G(T),G(Tp),m(T),m(Tp))
print("twin tests done, failures:",bad)


==> anc/core/periodic.py <==
"""
Exact computation and periodicity certificate for z -> G(S(x,y,z)), trimmed spider legs x, y fixed.

Notation (trimmed legs): S(x,y,z) has a centre c and three legs of x, y, z markable edges, each
ending at a special (free) vertex.  Coupled states are (sigma, r, f): sigma = (centre label,
state of short leg 1, state of short leg 2); the long leg is attached with r >= 1 unmarked
edges and far-end condition f in {'F','T','A'}.

Values of detached runs (Theorem: run values):  run(k, near, far).
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(1000000)


def run(k, near, far):
    if k == 0:
        return 0
    if near == 'F' and far == 'F':
        return k & 1
    if near == 'F' or far == 'F':
        return k
    if near == far:
        return k & 1
    return 1 if (k >= 2 and k % 2 == 0) else 0


def flip(f):
    return {'F': 'F', 'T': 'A', 'A': 'T'}[f]


def mex(s):
    g = 0
    while g in s:
        g += 1
    return g


IN = {'N': 'I', 'I': 'I', 'O': 'F'}     # centre receives an incoming arrow
OUT = {'N': 'O', 'O': 'O', 'I': 'F'}    # centre gets an outgoing arrow
NEAR = {'I': 'A', 'O': 'T'}            # last centre edge must point Away (label I) / Toward (O)


@lru_cache(maxsize=None)
def two_leg(label, l1, l2):
    """Coupled value: centre label in {I,O}, exactly two attached legs l1,l2 (no long leg).
    Independent implementation (same recursion as spider.py)."""
    opts = set()
    legs = [l1, l2]
    for i in range(2):
        r, f = legs[i]
        other = legs[1 - i]
        for j in range(1, r + 1):
            for d in ('T', 'A'):
                if j == r and f != 'F' and d != f:
                    continue
                det = run(r - j, d, f)
                if j >= 2:
                    nl = tuple(sorted([(j - 1, d), other]))
                    val = two_leg(label, *nl)
                else:
                    newlab = IN[label] if d == 'T' else OUT[label]
                    if newlab == 'F':
                        val = run(other[0], 'F', other[1])
                    else:
                        val = run(other[0], NEAR[newlab], other[1])
                opts.add(det ^ val)
    return mex(opts)


def W(label, s1, s2):
    """Value of the coupled position after the long leg has detached:
    centre label (any), short legs s1, s2 (None = detached)."""
    att = [s for s in (s1, s2) if s is not None]
    if label == 'F':
        x = 0
        for (r, f) in att:
            x ^= run(r, 'F', f)
        return x
    if len(att) == 0:
        return 0
    if len(att) == 1:
        r, f = att[0]
        return run(r, NEAR[label], f)
    # two attached short legs; label must be I or O here
    assert label in ('I', 'O')
    return two_leg(label, *tuple(sorted(att)))


class Spider:
    def __init__(self, x, y):
        self.x, self.y = x, y
        self.V = {}          # (sigma, r, f) -> value
        self.acc = {}        # (sigma, d, parity) -> set of V(sigma, i, d) for i <= current-3
        self.vals_by = {}    # (sigma, d) -> dict value -> sorted list of i (for F-family lookups)

    def short_moves(self, sigma, r, f):
        """Yield option values from moves on short legs (long leg (r,f) stays put)."""
        label, s1, s2 = sigma
        out = []
        shorts = [s1, s2]
        for k in range(2):
            s = shorts[k]
            if s is None:
                continue
            rs, fs = s
            other = shorts[1 - k]
            for j in range(1, rs + 1):
                for d in ('T', 'A'):
                    if j == rs and fs != 'F' and d != fs:
                        continue
                    det = run(rs - j, d, fs)
                    if j >= 2:
                        ns = [None, None]
                        ns[k] = (j - 1, d)
                        ns[1 - k] = other
                        out.append(det ^ self.val((label, ns[0], ns[1]), r, f))
                    else:
                        newlab = IN[label] if d == 'T' else OUT[label]
                        if newlab == 'F':
                            v = run(r, 'F', f)
                            if other is not None:
                                v ^= run(other[0], 'F', other[1])
                            out.append(det ^ v)
                        else:
                            if other is None:
                                out.append(det ^ run(r, NEAR[newlab], f))
                            else:
                                ns = [None, None]
                                ns[1 - k] = other
                                out.append(det ^ self.val((newlab, ns[0], ns[1]), r, f))
        return out

    def val(self, sigma, r, f):
        key = (sigma, r, f)
        if key in self.V:
            return self.V[key]
        label, s1, s2 = sigma
        opts = set(self.short_moves(sigma, r, f))
        # long-leg move at j = 1 (edge at the centre)
        for d in ('T', 'A'):
            if r == 1 and f != 'F' and d != f:
                continue
            newlab = IN[label] if d == 'T' else OUT[label]
            opts.add(run(r - 1, d, f) ^ W(newlab, s1, s2))
        if f != 'F':
            # i = j-1 in [1, r-1]; detached run c(r-1-i, d, f)
            for i in range(max(1, r - 2), r):
                for d in ('T', 'A'):
                    if i == r - 1 and d != f:
                        continue
                    opts.add(self.V[(sigma, i, d)] ^ run(r - 1 - i, d, f))
            # i <= r-3 via accumulated sets
            for d in ('T', 'A'):
                for par in (0, 1):
                    S = self.acc.get((sigma, d, par), ())
                    if not S:
                        continue
                    # any i with this parity, i <= r-3: k = r-1-i >= 2
                    k_par = (r - 1 - par) % 2
                    bit = k_par if d == f else 1 - k_par
                    for v in S:
                        opts.add(v ^ bit)
            g = mex(opts)
        else:
            # options t XOR V(sigma, r-1-t, d), t in [0, r-2]
            g = 0
            while True:
                if g in opts:
                    g += 1
                    continue
                hit = False
                for d in ('T', 'A'):
                    vb = self.vals_by.get((sigma, d))
                    if not vb:
                        continue
                    for w, idxset in vb.items():
                        i = r - 1 - (g ^ w)
                        if 1 <= i <= r - 1 and i in idxset:
                            hit = True
                            break
                    if hit:
                        break
                if hit:
                    g += 1
                    continue
                break
        self.V[key] = g
        return g

    def sigmas(self):
        x, y = self.x, self.y

        def states(L):
            st = [(L, 'F')]
            for r in range(1, L):
                st += [(r, 'T'), (r, 'A')]
            return st
        out = []
        for a in states(x):
            for b in states(y):
                out.append(('N', a, b))
        for lab in ('I', 'O'):
            for a in states(x):
                out.append((lab, a, None))
            for b in states(y):
                out.append((lab, None, b))
        return out

    def compute(self, R):
        sig = self.sigmas()
        for r in range(1, R + 1):
            # make sure accumulated sets contain i <= r-3
            i = r - 3
            if i >= 1:
                for s in sig:
                    for d in ('T', 'A'):
                        self.acc.setdefault((s, d, i % 2), set()).add(self.V[(s, i, d)])
            for s in sig:
                for f in ('T', 'A', 'F'):
                    self.val(s, r, f)
            # register forced values at index r for F-family lookups
            for s in sig:
                for d in ('T', 'A'):
                    v = self.V[(s, r, d)]
                    self.vals_by.setdefault((s, d), {}).setdefault(v, set()).add(r)
        self.R = R
        self.sig = sig

    def G(self, z):
        return self.V[(('N', (self.x, 'F'), (self.y, 'F')), z, 'F')]


==> anc/core/runs.py <==
# Grundy values of path runs with boundary conditions.
# A: free-free, B: free-forced, C: forced-forced coherent, D: forced-forced incoherent
from functools import lru_cache
def mex(s):
    g=0
    while g in s: g+=1
    return g
N=60
A=[0]*(N+1);B=[0]*(N+1);C=[0]*(N+1);D=[0]*(N+1)
for k in range(1,N+1):
    # A
    s=set()
    for j in range(1,k+1):
        s.add(B[j-1]^B[k-j])
    A[k]=mex(s)
    # B: left free, right forced R
    s=set()
    for j in range(1,k+1):
        for d in 'RL':
            if j==k and d!='R': continue
            right = 0 if j==k else (C[k-j] if d=='R' else D[k-j])
            s.add(B[j-1]^right)
    B[k]=mex(s)
    # C: forced R both
    s=set()
    for j in range(1,k+1):
        for d in 'RL':
            if (j==1 or j==k) and d!='R': continue
            if d=='R': s.add(C[j-1]^C[k-j])
            else: s.add(D[j-1]^D[k-j])
    C[k]=mex(s)
    # D: left forced R, right forced L
    s=set()
    for j in range(1,k+1):
        for d in 'RL':
            if j==1 and d!='R': continue
            if j==k and d!='L': continue
            if d=='R': s.add(C[j-1]^D[k-j])
            else: s.add(D[j-1]^C[k-j])
    D[k]=mex(s)
for name,X in zip('ABCD',(A,B,C,D)):
    print(name, X)


==> anc/core/spider.py <==
"""
Specialised solver for the Game of Arrows on spiders (one branch vertex, any number of legs).

Coupled state: (center label in {N,I,O}, sorted tuple of attached legs (r, f)),
r >= 1 = number of unmarked edges between the centre and the first marked edge (or the
trimmed leaf), f in {'F','T','A'}: far end free (trimmed leaf), or forced Toward/Away
from the centre by the nearest marked edge on that leg.
Detached runs are evaluated with the closed forms
   A_k = k mod 2 (free/free), B_k = k (free/forced), C_k = k mod 2 (coherent forced),
   D_k = 1 if k even and k >= 2 else 0 (incoherent forced),
which are verified numerically in runs.py and proved in the paper.
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(100000)


def A(k):
    return k & 1


def B(k):
    return k


def C(k):
    return k & 1


def D(k):
    return 1 if (k >= 2 and k % 2 == 0) else 0


def run(k, near, far):
    """Detached run of k cells; near in {'F','T','A'} (F = free), far in {'F','T','A'}."""
    if k == 0:
        return 0
    if near == 'F' and far == 'F':
        return A(k)
    if near == 'F' or far == 'F':
        return B(k)
    return C(k) if near == far else D(k)


def mex(s):
    g = 0
    while g in s:
        g += 1
    return g


def settle(label, legs):
    """Normalise a coupled state. Returns (extra_value, key or None)."""
    legs = tuple(sorted(legs))
    if label == 'F':
        x = 0
        for (r, f) in legs:
            x ^= run(r, 'F', f)
        return x, None
    if len(legs) == 0:
        return 0, None
    if len(legs) == 1 and label in ('I', 'O'):
        r, f = legs[0]
        near = 'A' if label == 'I' else 'T'   # remaining centre edge must point away / toward
        return run(r, near, f), None
    return 0, (label, legs)


@lru_cache(maxsize=None)
def coupled(label, legs):
    opts = set()
    deg = len(legs)
    for i, (r, f) in enumerate(legs):
        others = legs[:i] + legs[i + 1:]
        for j in range(1, r + 1):
            for d in ('T', 'A'):
                if j == r and f != 'F' and d != f:
                    continue
                if j == 1 and deg == 1:
                    if not ((label == 'I' and d == 'A') or (label == 'O' and d == 'T')):
                        continue
                det = run(r - j, d, f)
                if j >= 2:
                    nl = label
                    nlegs = others + ((j - 1, d),)
                else:
                    if d == 'T':
                        nl = {'N': 'I', 'I': 'I', 'O': 'F'}[label]
                    else:
                        nl = {'N': 'O', 'O': 'O', 'I': 'F'}[label]
                    nlegs = others
                x, key = settle(nl, nlegs)
                val = det ^ x ^ (coupled(*key) if key else 0)
                opts.add(val)
    return mex(opts)


def spider_value(legs_original):
    """legs_original: leg lengths in edges of the original tree (each >= 1)."""
    if any(L == 1 for L in legs_original):
        # centre adjacent to a leaf: centre is special (free)
        x = 0
        for L in legs_original:
            if L >= 2:
                x ^= A(L - 1)
        return x
    x, key = settle('N', tuple((L - 1, 'F') for L in legs_original))
    return x ^ (coupled(*key) if key else 0)


if __name__ == "__main__":
    legs = tuple(int(a) for a in sys.argv[1:])
    print(legs, spider_value(legs))


==> anc/core/spider3.cpp <==
// Fast solver for the Game of Arrows on 3-legged spiders.
// Coupled states: centre label N (three attached legs) or I (two attached legs);
// O is obtained from I by reversing all arrows (swap T <-> A).
// A leg is (r, f): r >= 1 unmarked edges between centre and first marked edge / trimmed leaf,
// f in {F=0, T=1, A=2} = far end free, or forced Toward / Away from the centre.
// Usage: ./spider3 M   -> prints G(S(x,y,z)) for trimmed legs 1<=x<=y<=z<=M
#include <bits/stdc++.h>
using namespace std;
int M;
static inline int runv(int k, int nearf, int farf) {
    if (k == 0) return 0;
    if (nearf == 0 && farf == 0) return k & 1;
    if (nearf == 0 || farf == 0) return k;
    if (nearf == farf) return k & 1;
    return (k >= 2 && k % 2 == 0) ? 1 : 0;
}
static inline int flipf(int f) { return f == 0 ? 0 : 3 - f; }
// encode leg as r*3+f, r in [1,M]
int L;  // number of leg codes = (M+1)*3
vector<int> memoN, memoI;
inline int legcode(int r, int f) { return r * 3 + f; }
int coupledI(int a, int b);
int coupledN(int a, int b, int c);
int coupledO(int a, int b) {
    int ra = a / 3, fa = a % 3, rb = b / 3, fb = b % 3;
    return coupledI(legcode(ra, flipf(fa)), legcode(rb, flipf(fb)));
}
int mexOf(vector<int>& v) {
    sort(v.begin(), v.end());
    int g = 0;
    for (int x : v) { if (x == g) g++; else if (x > g) break; }
    return g;
}
int coupledI(int a, int b) {
    if (a > b) swap(a, b);
    int key = a * L + b;
    if (memoI[key] >= 0) return memoI[key];
    vector<int> opts;
    int legs[2] = {a, b};
    for (int i = 0; i < 2; i++) {
        int r = legs[i] / 3, f = legs[i] % 3, other = legs[1 - i];
        int ro = other / 3, fo = other % 3;
        for (int j = 1; j <= r; j++) for (int d = 1; d <= 2; d++) {
            if (j == r && f != 0 && d != f) continue;
            int det = runv(r - j, d, f);
            int val;
            if (j >= 2) {
                val = coupledI(legcode(j - 1, d), other);
            } else {
                if (d == 1) {  // toward centre: centre stays I, one leg left -> must leave via 'away'
                    val = runv(ro, 2, fo);
                } else {       // away: centre becomes free
                    val = runv(ro, 0, fo);
                }
            }
            opts.push_back(det ^ val);
        }
    }
    int g = mexOf(opts);
    memoI[key] = g;
    return g;
}
int coupledN(int a, int b, int c) {
    // canonical: sort, and also compare with flipped version (choose min key) -- values equal
    int v[3] = {a, b, c};
    sort(v, v + 3);
    long long key = ((long long)v[0] * L + v[1]) * L + v[2];
    if (memoN[key] >= 0) return memoN[key];
    vector<int> opts;
    for (int i = 0; i < 3; i++) {
        int r = v[i] / 3, f = v[i] % 3;
        int o1 = v[(i + 1) % 3], o2 = v[(i + 2) % 3];
        for (int j = 1; j <= r; j++) for (int d = 1; d <= 2; d++) {
            if (j == r && f != 0 && d != f) continue;
            int det = runv(r - j, d, f);
            int val;
            if (j >= 2) val = coupledN(legcode(j - 1, d), o1, o2);
            else val = (d == 1) ? coupledI(o1, o2) : coupledO(o1, o2);
            opts.push_back(det ^ val);
        }
    }
    int g = mexOf(opts);
    memoN[key] = g;
    return g;
}
int main(int argc, char** argv) {
    M = atoi(argv[1]);
    L = (M + 1) * 3;
    memoN.assign((size_t)L * L * L, -1);
    memoI.assign((size_t)L * L, -1);
    for (int x = 1; x <= M; x++)
        for (int y = x; y <= M; y++)
            for (int z = y; z <= M; z++)
                printf("%d %d %d %d\n", x, y, z, coupledN(legcode(x, 0), legcode(y, 0), legcode(z, 0)));
    return 0;
}


==> anc/core/spiderk.cpp <==
// Independent solver for the Game of Arrows on spiders with any number of legs.
// Written separately from spider3.cpp: generic number of legs, hash-map memo, explicit
// "segment" bookkeeping. A coupled state is (centre status, multiset of attached legs).
//   centre status: 0 = no marked edge (N), 1 = has an in-arc only (I), 2 = has an out-arc only (O)
//   leg = (r, f): r >= 1 unmarked edges from the centre outwards; f = 0 free far end,
//         1 = far end forces the last edge to point toward the centre, 2 = away from the centre.
// Detached runs are evaluated by the closed forms of Theorem 4.1.
// Usage: ./spiderk L1 L2 ... Lk   (ORIGINAL leg lengths, i.e. edges including the leaf edge)
#include <bits/stdc++.h>
using namespace std;
typedef vector<pair<int,int>> Legs;

static int runValue(int k, int a, int b) {           // a,b in {0 free, 1 toward, 2 away}
    if (k <= 0) return 0;
    if (a == 0 && b == 0) return k % 2;               // A_k
    if (a == 0 || b == 0) return k;                   // B_k
    if (a == b) return k % 2;                         // C_k
    return (k % 2 == 0) ? 1 : 0;                      // D_k (k>=2 even -> 1; k=1 -> 0)
}

struct Key {
    int status; Legs legs;
    bool operator==(const Key& o) const { return status == o.status && legs == o.legs; }
};
struct KH { size_t operator()(const Key& k) const {
    size_t h = k.status * 1000003u;
    for (auto& p : k.legs) h = h * 1315423911u + p.first * 7 + p.second;
    return h; } };
unordered_map<Key,int,KH> memo;

int value(int status, Legs legs);

// Value of a state that may need normalisation (centre free / at most one leg left).
int settle(int status, Legs legs) {
    if (status == 3) {                       // centre free: everything detaches
        int x = 0;
        for (auto& l : legs) x ^= runValue(l.first, 0, l.second);
        return x;
    }
    if (legs.empty()) return 0;
    if (legs.size() == 1 && status != 0) {
        // the last centre edge is forced: status I -> must point away (2); O -> toward (1)
        int nearForce = (status == 1) ? 2 : 1;
        return runValue(legs[0].first, nearForce, legs[0].second);
    }
    return value(status, legs);
}

int value(int status, Legs legs) {
    sort(legs.begin(), legs.end());
    Key key{status, legs};
    auto it = memo.find(key);
    if (it != memo.end()) return it->second;
    set<int> opts;
    int deg = legs.size();
    for (int i = 0; i < deg; i++) {
        int r = legs[i].first, f = legs[i].second;
        for (int j = 1; j <= r; j++) {
            for (int dir = 1; dir <= 2; dir++) {     // 1 = toward centre, 2 = away
                if (j == r && f != 0 && dir != f) continue;      // agree with far constraint
                if (j == 1 && deg == 1) {                      // last centre edge
                    if (!((status == 1 && dir == 2) || (status == 2 && dir == 1))) continue;
                }
                int detached = runValue(r - j, dir, f);
                Legs nl = legs;
                int ns = status;
                if (j >= 2) {
                    nl[i] = make_pair(j - 1, dir);
                } else {
                    nl.erase(nl.begin() + i);
                    bool in = (dir == 1);
                    if (status == 0) ns = in ? 1 : 2;
                    else if (status == 1) ns = in ? 1 : 3;
                    else ns = in ? 3 : 2;
                }
                opts.insert(detached ^ settle(ns, nl));
            }
        }
    }
    int g = 0;
    while (opts.count(g)) g++;
    memo[key] = g;
    return g;
}

int main(int argc, char** argv) {
    vector<int> L;
    for (int i = 1; i < argc; i++) L.push_back(atoi(argv[i]));
    // a leg of original length 1 makes the centre adjacent to a leaf, i.e. free
    bool centreFree = false;
    Legs legs;
    int m = 0;
    for (int l : L) {
        if (l == 1) centreFree = true;
        else legs.push_back(make_pair(l - 1, 0));
        m += l - 1;
    }
    int g = settle(centreFree ? 3 : 0, legs);
    printf("legs");
    for (int l : L) printf(" %d", l);
    printf(" markable=%d grundy=%d states=%zu\n", m, g, memo.size());
    return 0;
}


==> anc/core/survey.py <==
"""Survey all trees up to N vertices: Grundy values vs parity of the number of markable edges."""
import sys
import networkx as nx
import decomp
from collections import Counter

N = int(sys.argv[1])
for n in range(2, N + 1):
    cnt = Counter()
    bad = []
    for T in nx.nonisomorphic_trees(n):
        edges = list(T.edges())
        deg = dict(T.degree())
        m = sum(1 for (u, v) in edges if deg[u] > 1 and deg[v] > 1)
        g = decomp.grundy_original_tree(n, edges)
        cnt[g] += 1
        if (g == 0) != (m % 2 == 0):
            bad.append((m, g, sorted(d for d in deg.values()), edges))
    print("n =", n, "grundy distribution", dict(cnt), "counterexamples", len(bad), flush=True)
    for b in bad[:20]:
        print("   m=%d g=%d degseq=%s edges=%s" % b)


==> anc/core/survey2.py <==
"""For each n: Grundy distribution over all trees, number of parity counterexamples, max Grundy tree."""
import sys, pickle
import networkx as nx
import decomp
from collections import Counter
n = int(sys.argv[1])
cnt = Counter(); nbad = 0; best = (-1, None); bad_examples=[]
for T in nx.nonisomorphic_trees(n):
    edges = list(T.edges())
    deg = dict(T.degree())
    m = sum(1 for (u, v) in edges if deg[u] > 1 and deg[v] > 1)
    g = decomp.grundy_original_tree(n, edges)
    cnt[g] += 1
    if (g == 0) != (m % 2 == 0):
        nbad += 1
        if len(bad_examples)<200: bad_examples.append((m,g,edges))
    if g > best[0]:
        best = (g, edges)
print("n=%d trees=%d dist=%s counterexamples=%d max=%d maxtree=%s" % (n, sum(cnt.values()), dict(sorted(cnt.items())), nbad, best[0], best[1]), flush=True)
pickle.dump((cnt,nbad,best,bad_examples), open("survey_n%d.pkl"%n,"wb"))


==> anc/core/test_periodic.py <==
import periodic, time
ref={}
for line in open('sp3_120.txt'):
    x,y,z,g=map(int,line.split()); ref[(x,y,z)]=g
def refG(x,y,z):
    return ref[tuple(sorted((x,y,z)))]
bad=0
t=time.time()
for x in range(1,7):
    for y in range(x,9):
        S=periodic.Spider(x,y); S.compute(120)
        for z in range(1,121):
            if S.G(z)!=refG(x,y,z): bad+=1; print("MISMATCH",x,y,z,S.G(z),refG(x,y,z))
print("mismatches",bad,"time",time.time()-t)


==> anc/core/threads.py <==
"""For all trees with n vertices: compute max thread length (in trimmed pieces) of counterexamples.
Thread = maximal path in the trimmed forest (after deleting leaves and splitting at special vertices)
whose internal vertices have degree 2."""
import sys, networkx as nx, decomp
def max_thread(T):
    deg=dict(T.degree())
    leaves={v for v in T if deg[v]==1}
    special={u for v in leaves for u in T[v]}
    # trimmed edges
    E=[(u,v) for (u,v) in T.edges() if u not in leaves and v not in leaves]
    # split at special vertices: build graph where special vertices are duplicated per edge
    H=nx.Graph(); cnt=0
    for (u,v) in E:
        a=u if u not in special else ('s',u,cnt); cnt+=1
        b=v if v not in special else ('s',v,cnt); cnt+=1
        H.add_edge(a,b)
    best=0
    # threads: start from vertices of degree !=2, walk through degree-2 vertices
    for comp in nx.connected_components(H):
        C=H.subgraph(comp)
        ends=[v for v in C if C.degree(v)!=2]
        if not ends: continue
        for s in ends:
            for nb in C[s]:
                L=1; prev=s; cur=nb
                while C.degree(cur)==2:
                    nxt=[w for w in C[cur] if w!=prev][0]; prev,cur=cur,nxt; L+=1
                best=max(best,L)
    return best
n=int(sys.argv[1])
from collections import Counter
mt_bad=Counter(); mt_all=Counter()
for T in nx.nonisomorphic_trees(n):
    e=list(T.edges()); deg=dict(T.degree())
    m=sum(1 for (u,v) in e if deg[u]>1 and deg[v]>1)
    mt=max_thread(T)
    mt_all[mt]+=1
    g=decomp.grundy_original_tree(n,e)
    if (g==0)!=(m%2==0): mt_bad[mt]+=1
print("n=%d max-thread distribution all=%s counterexamples=%s"%(n,dict(sorted(mt_all.items())),dict(sorted(mt_bad.items()))),flush=True)


==> anc/core/xspider.py <==
import itertools, decomp, spider, sys
bad=0; cnt=0
for k in (3,4):
    M = 9 if k==3 else 5
    for legs in itertools.combinations_with_replacement(range(1,M+1),k):
        n,e = decomp.spider_edges(legs)
        g1 = decomp.grundy_original_tree(n,e)
        g2 = spider.spider_value(legs)
        cnt+=1
        if g1!=g2:
            bad+=1; print("MISMATCH",legs,g1,g2)
print(cnt,"checked",bad,"mismatches")


==> anc/core/zandee.py <==
"""Test Zandee's Conjecture 4.3: tree with n markable edges, exactly one marked => SG parity == (n-1) parity.
Also: G mod 2 vs m mod 2 statistics."""
import sys, networkx as nx, decomp
from collections import Counter
N=int(sys.argv[1])
for n in range(2,N+1):
    viol=0; tot=0; pstat=Counter()
    ex=None
    for T in nx.nonisomorphic_trees(n):
        edges=list(T.edges()); deg=dict(T.degree())
        mk=[(u,v) for (u,v) in edges if deg[u]>1 and deg[v]>1]
        m=len(mk)
        g=decomp.grundy_original_tree(n,edges)
        pstat[(m%2,g%2,min(g,2))]+=1
        for (u,v) in mk:
            for (t,h) in ((u,v),(v,u)):
                lab={w:'N' for w in range(n)}
                lab[t]='O'; lab[h]='I'
                rest=[e for e in edges if e!=(u,v)]
                # legality: t,h have degree>=2 so always legal
                gg=decomp.grundy_position(lab,rest)
                tot+=1
                if gg%2 != (m-1)%2:
                    viol+=1
                    if ex is None: ex=(edges,(t,h),gg,m)
    print("n=%d one-marked positions=%d violations of Zandee 4.3=%d; (m%%2,G%%2,min(G,2)) stats=%s"%(n,tot,viol,dict(pstat)),flush=True)
    if ex: print("   example:",ex)


==> anc/core/zandee_brute.py <==
"""Raw-rules check of the 12-vertex counterexample to Zandee's Conjecture 4.3."""
from functools import lru_cache
edges=[(1, 0), (1, 2), (0, 6), (0, 10), (2, 3), (3, 4), (4, 5), (6, 7), (7, 8), (8, 9), (10, 11)]
n=12; m_all=len(edges)
inc=[[] for _ in range(n)]
for i,(u,v) in enumerate(edges): inc[u].append(i); inc[v].append(i)
def bad(st,w):
    if any(st[i]==0 for i in inc[w]): return False
    heads=[(edges[i][1] if st[i]==1 else edges[i][0]) for i in inc[w]]
    return all(h==w for h in heads) or all(h!=w for h in heads)
@lru_cache(None)
def g(st):
    s=list(st); opts=set()
    for i in range(m_all):
        if s[i]: continue
        for d in (1,2):
            s[i]=d
            if not bad(s,edges[i][0]) and not bad(s,edges[i][1]): opts.add(g(tuple(s)))
            s[i]=0
    x=0
    while x in opts: x+=1
    return x
deg=[len(inc[v]) for v in range(n)]
markable=[i for i,(u,v) in enumerate(edges) if deg[u]>1 and deg[v]>1]
print("markable edges:",len(markable))
st=[0]*m_all; st[edges.index((7,8))]=1   # 7 -> 8
print("Grundy value with 7->8 marked:", g(tuple(st)), " (Zandee 4.3 predicts parity of", len(markable)-1, ")")
print("empty board:", g(tuple([0]*m_all)))


==> anc/data/brute_survey_16.txt <==
n=16 trees=19320 dist={0: 9649, 1: 9671} counterexamples=7 time=1752s
   (12, 1, [(0, 8), (1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 9), (8, 14), (9, 10), (10, 11), (11, 12), (12, 13), (14, 15)])
   (11, 0, [(0, 10), (1, 0), (1, 2), (2, 3), (2, 8), (3, 4), (4, 5), (5, 6), (5, 7), (8, 9), (10, 11), (11, 12), (12, 13), (13, 14), (14, 15)])
   (11, 0, [(0, 10), (1, 0), (1, 2), (1, 8), (2, 3), (3, 4), (4, 5), (5, 6), (5, 7), (8, 9), (10, 11), (11, 12), (12, 13), (13, 14), (14, 15)])
   (11, 0, [(0, 8), (1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (5, 7), (8, 9), (9, 10), (9, 14), (10, 11), (11, 12), (12, 13), (14, 15)])
   (11, 0, [(0, 8), (1, 0), (1, 2), (2, 3), (3, 4), (4, 5), (5, 6), (5, 7), (8, 9), (8, 14), (9, 10), (10, 11), (11, 12), (12, 13), (14, 15)])
   (11, 0, [(0, 10), (1, 0), (1, 2), (2, 3), (2, 7), (3, 4), (4, 5), (5, 6), (7, 8), (7, 9), (10, 11), (11, 12), (12, 13), (13, 14), (14, 15)])
   (11, 0, [(0, 10), (1, 0), (1, 2), (1, 7), (2, 3), (3, 4), (4, 5), (5, 6), (7, 8), (7, 9), (10, 11), (11, 12), (12, 13), (13, 14), (14, 15)])


==> anc/data/census_14_17.log <==
n= 14 trees 3159 dist {0: 1573, 1: 1586} parity-conj counterexamples 0 g!=m%2: 0 time 2s
n= 15 trees 7741 dist {0: 3887, 1: 3854} parity-conj counterexamples 2 g!=m%2: 2 time 6s
  CEX (0, 11, '15 1 0 1 2 0 9 2 3 2 7 3 4 4 5 5 6 7 8 9 10 10 11 11 12 12 13 13 14 0 0')
  CEX (0, 11, '15 1 0 1 2 1 7 0 9 2 3 3 4 4 5 5 6 7 8 9 10 10 11 11 12 12 13 13 14 0 0')
n= 16 trees 19320 dist {0: 9649, 1: 9671} parity-conj counterexamples 7 g!=m%2: 7 time 28s
  CEX (1, 12, '16 1 0 1 2 0 8 2 3 3 4 4 5 5 6 6 7 8 9 8 14 9 10 10 11 11 12 12 13 14 15 0 0')
  CEX (0, 11, '16 1 0 1 2 0 10 2 3 2 8 3 4 4 5 5 6 5 7 8 9 10 11 11 12 12 13 13 14 14 15 0 0')
  CEX (0, 11, '16 1 0 1 2 1 8 0 10 2 3 3 4 4 5 5 6 5 7 8 9 10 11 11 12 12 13 13 14 14 15 0 0')
  CEX (0, 11, '16 1 0 1 2 0 8 2 3 3 4 4 5 5 6 5 7 8 9 9 10 9 14 10 11 11 12 12 13 14 15 0 0')
  CEX (0, 11, '16 1 0 1 2 0 8 2 3 3 4 4 5 5 6 5 7 8 9 8 14 9 10 10 11 11 12 12 13 14 15 0 0')
  CEX (0, 11, '16 1 0 1 2 0 10 2 3 2 7 3 4 4 5 5 6 7 8 7 9 10 11 11 12 12 13 13 14 14 15 0 0')
  CEX (0, 11, '16 1 0 1 2 1 7 0 10 2 3 3 4 4 5 5 6 7 8 7 9 10 11 11 12 12 13 13 14 14 15 0 0')
n= 17 trees 48629 dist {0: 24353, 1: 24274, 2: 1, 4: 1} parity-conj counterexamples 25 g!=m%2: 25 time 133s
  BIG (2, 12, '17 1 0 1 2 0 9 2 3 2 7 3 4 4 5 5 6 7 8 9 10 9 15 10 11 11 12 12 13 13 14 15 16 0 0')
  BIG (4, 12, '17 1 0 1 2 0 7 0 14 2 3 3 4 4 5 5 6 7 8 7 12 8 9 9 10 10 11 12 13 14 15 15 16 0 0')


==> anc/data/census_18_19.log <==
n= 18 trees 123867 dist {0: 61893, 1: 61962, 2: 5, 3: 3, 4: 4} parity-conj counterexamples 82 g!=m%2: 84 time 822s
  BIG (3, 14, '18 1 0 1 2 0 11 2 3 3 4 3 8 4 5 5 6 6 7 8 9 9 10 11 12 12 13 13 14 14 15 15 16 16 17 0 0')
  BIG (2, 14, '18 1 0 1 2 0 8 2 3 3 4 4 5 5 6 6 7 8 9 8 14 9 10 10 11 11 12 12 13 14 15 15 16 16 17 0 0')
  BIG (2, 12, '18 1 0 1 2 0 10 2 3 2 8 3 4 4 5 5 6 5 7 8 9 10 11 10 16 11 12 12 13 13 14 14 15 16 17 0 0')
  BIG (2, 12, '18 1 0 1 2 1 8 0 10 2 3 3 4 4 5 5 6 5 7 8 9 10 11 11 12 11 16 12 13 13 14 14 15 16 17 0 0')
  BIG (4, 12, '18 1 0 1 2 0 8 0 15 2 3 3 4 4 5 5 6 5 7 8 9 8 13 9 10 10 11 11 12 13 14 15 16 16 17 0 0')
  BIG (2, 12, '18 1 0 1 2 0 10 2 3 2 7 3 4 4 5 5 6 7 8 7 9 10 11 10 16 11 12 12 13 13 14 14 15 16 17 0 0')
  BIG (3, 13, '18 1 0 1 2 1 9 0 12 2 3 2 7 3 4 4 5 5 6 7 8 9 10 10 11 12 13 13 14 14 15 15 16 16 17 0 0')
  BIG (3, 13, '18 1 0 1 2 0 9 2 3 2 7 3 4 4 5 5 6 7 8 9 10 9 15 10 11 11 12 12 13 13 14 15 16 16 17 0 0')
  BIG (2, 12, '18 1 0 1 2 0 9 2 3 2 7 3 4 4 5 5 6 7 8 9 10 9 15 10 11 11 12 12 13 13 14 15 16 15 17 0 0')
  BIG (4, 12, '18 1 0 1 2 0 7 0 15 2 3 3 4 4 5 5 6 7 8 7 13 8 9 9 10 10 11 10 12 13 14 15 16 16 17 0 0')
Terminated


==> anc/data/census_19_raw.log <==
n= 19 trees 317955 dist {0: 159059, 1: 158850, 2: 16, 3: 15, 4: 10, 5: 5} parity-conj counterexamples 241 g!=m%2: 259 time 1929s
  BIG (2, 15, '19 1 0 1 2 0 9 2 3 3 4 4 5 5 6 6 7 7 8 9 10 10 11 11 12 11 16 12 13 13 14 14 15 16 17 17 18 0 0')
  BIG (3, 14, '19 1 0 1 2 0 12 2 3 3 4 3 9 4 5 5 6 6 7 6 8 9 10 10 11 12 13 13 14 14 15 15 16 16 17 17 18 0 0')
  BIG (3, 14, '19 1 0 1 2 0 9 2 3 3 4 4 5 5 6 6 7 6 8 9 10 10 11 11 12 11 16 12 13 13 14 14 15 16 17 17 18 0 0')
  BIG (2, 14, '19 1 0 1 2 0 9 2 3 3 4 4 5 5 6 6 7 6 8 9 10 9 15 10 11 11 12 12 13 13 14 15 16 16 17 17 18 0 0')
  BIG (3, 14, '19 1 0 1 2 0 12 2 3 3 4 3 8 4 5 5 6 6 7 8 9 9 10 9 11 12 13 13 14 14 15 15 16 16 17 17 18 0 0')
  BIG (3, 13, '19 1 0 1 2 0 10 0 17 2 3 3 4 3 8 4 5 5 6 6 7 8 9 10 11 11 12 12 13 13 14 13 16 14 15 17 18 0 0')
  BIG (2, 15, '19 1 0 1 2 0 12 2 3 2 8 3 4 4 5 5 6 6 7 8 9 9 10 10 11 12 13 13 14 14 15 15 16 16 17 17 18 0 0')
  BIG (3, 13, '19 1 0 1 2 0 10 2 3 2 8 3 4 4 5 5 6 6 7 8 9 10 11 10 17 11 12 12 13 13 14 13 16 14 15 17 18 0 0')
  BIG (2, 14, '19 1 0 1 2 0 8 2 3 3 4 4 5 5 6 6 7 8 9 8 15 9 10 10 11 11 12 12 13 12 14 15 16 16 17 17 18 0 0')
  BIG (2, 14, '19 1 0 1 2 0 8 2 3 3 4 4 5 5 6 6 7 8 9 8 16 9 10 9 14 10 11 11 12 12 13 14 15 16 17 17 18 0 0')


==> anc/data/census_20_raw.log <==
n= 20 trees 823065 dist {0: 411384, 1: 411522, 2: 56, 3: 51, 4: 28, 5: 24} parity-conj counterexamples 726 g!=m%2: 800 time 14690s
  BIG (2, 15, '20 1 0 1 2 0 10 2 3 3 4 4 5 5 6 6 7 7 8 7 9 10 11 11 12 12 13 12 17 13 14 14 15 15 16 17 18 18 19 0 0')
  BIG (2, 15, '20 1 0 1 2 0 10 2 3 3 4 4 5 5 6 6 7 6 9 7 8 10 11 11 12 12 13 12 17 13 14 14 15 15 16 17 18 18 19 0 0')
  BIG (2, 16, '20 1 0 1 2 0 12 2 3 3 4 4 5 4 9 5 6 6 7 7 8 9 10 10 11 12 13 13 14 14 15 15 16 16 17 17 18 18 19 0 0')
  BIG (2, 15, '20 1 0 1 2 0 9 2 3 3 4 4 5 5 6 6 7 7 8 9 10 10 11 11 12 11 17 12 13 13 14 14 15 14 16 17 18 18 19 0 0')
  BIG (2, 15, '20 1 0 1 2 0 9 2 3 3 4 4 5 5 6 6 7 7 8 9 10 10 11 10 17 11 12 12 13 13 14 13 16 14 15 17 18 18 19 0 0')
  BIG (2, 15, '20 1 0 1 2 0 9 2 3 3 4 4 5 5 6 6 7 7 8 9 10 10 11 11 12 11 16 12 13 13 14 14 15 16 17 17 18 17 19 0 0')
  BIG (3, 14, '20 1 0 1 2 0 13 2 3 3 4 3 10 4 5 5 6 6 7 6 8 6 9 10 11 11 12 13 14 14 15 15 16 16 17 17 18 18 19 0 0')
  BIG (3, 14, '20 1 0 1 2 0 10 2 3 3 4 4 5 5 6 6 7 6 8 6 9 10 11 11 12 12 13 12 17 13 14 14 15 15 16 17 18 18 19 0 0')
  BIG (2, 14, '20 1 0 1 2 0 10 2 3 3 4 4 5 5 6 6 7 6 8 6 9 10 11 10 16 11 12 12 13 13 14 14 15 16 17 17 18 18 19 0 0')
  BIG (3, 14, '20 1 0 1 2 0 13 2 3 3 4 3 9 4 5 5 6 6 7 6 8 9 10 10 11 10 12 13 14 14 15 15 16 16 17 17 18 18 19 0 0')


==> anc/data/census_P2_n2-17.txt <==
n=2 trees=1 dist={0: 1} counterexamples=0 max=0 maxtree=[(1, 0)]
n=3 trees=1 dist={0: 1} counterexamples=0 max=0 maxtree=[(1, 0), (0, 2)]
n=4 trees=2 dist={0: 1, 1: 1} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 3)]
n=5 trees=3 dist={0: 2, 1: 1} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 3), (0, 4)]
n=6 trees=6 dist={0: 3, 1: 3} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 4), (2, 3), (4, 5)]
n=7 trees=11 dist={0: 6, 1: 5} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 4), (2, 3), (4, 5), (4, 6)]
n=8 trees=23 dist={0: 11, 1: 12} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 5), (2, 3), (3, 4), (5, 6), (6, 7)]
n=9 trees=47 dist={0: 25, 1: 22} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 5), (2, 3), (3, 4), (5, 6), (6, 7), (6, 8)]
n=10 trees=106 dist={0: 52, 1: 54} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 6), (2, 3), (3, 4), (4, 5), (6, 7), (7, 8), (8, 9)]
n=11 trees=235 dist={0: 120, 1: 115} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 6), (2, 3), (3, 4), (4, 5), (6, 7), (7, 8), (8, 9), (8, 10)]
n=12 trees=551 dist={0: 273, 1: 278} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 7), (2, 3), (3, 4), (4, 5), (5, 6), (7, 8), (8, 9), (9, 10), (10, 11)]
n=13 trees=1301 dist={0: 657, 1: 644} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 7), (2, 3), (3, 4), (4, 5), (5, 6), (7, 8), (8, 9), (9, 10), (10, 11), (10, 12)]
n=14 trees=3159 dist={0: 1573, 1: 1586} counterexamples=0 max=1 maxtree=[(1, 0), (1, 2), (0, 8), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 9), (9, 10), (10, 11), (11, 12), (12, 13)]
n=15 trees=7741 dist={0: 3887, 1: 3854} counterexamples=2 max=1 maxtree=[(1, 0), (1, 2), (0, 8), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (8, 9), (9, 10), (10, 11), (11, 12), (12, 13), (12, 14)]
n=16 trees=19320 dist={0: 9649, 1: 9671} counterexamples=7 max=1 maxtree=[(1, 0), (1, 2), (0, 9), (2, 3), (3, 4), (4, 5), (5, 6), (6, 7), (7, 8), (9, 10), (10, 11), (11, 12), (12, 13), (13, 14), (14, 15)]
n=17 trees=48629 dist={0: 24353, 1: 24274, 2: 1, 4: 1} counterexamples=25 max=4 maxtree=[(1, 0), (1, 2), (0, 7), (0, 14), (2, 3), (3, 4), (4, 5), (5, 6), (7, 8), (7, 12), (8, 9), (9, 10), (10, 11), (12, 13), (14, 15), (15, 16)]


==> anc/data/certificate_S1_3_7.txt <==
Certificate for g(S(1, 3, 7)) = 0 via Proposition 6.1.
Notation: state (s; h phi, ...): centre status s, attached legs with h unmarked edges and far end phi:
  * free, < blocked IN (towards centre), > blocked OUT.  Each option: detached-run value XOR new-state value = option value.
Number of states: 205

(i; 1*, 1<) = 2   options: 0 1 1
(i; 1*, 1>) = 0   options: 1 1 1
(i; 1<, 1<) = 1   options: 0 0
(i; 1<, 1>) = 0   options: 1 1
(i; 1>, 1>) = 0   options: 1 1
(o; 1*, 1<) = 0   options: 1 1 1
(o; 1*, 1>) = 2   options: 1 0 1
(o; 1<, 1<) = 0   options: 1 1
(o; 1<, 1>) = 0   options: 1 1
(o; 1>, 1>) = 1   options: 0 0
(i; 1*, 2<) = 3   options: 1 2 0 1 2
(i; 1*, 2>) = 3   options: 0 2 1 0 0
(i; 1<, 2<) = 0   options: 1 1 1 1
(i; 1<, 2>) = 1   options: 0 0 0 0
(i; 1>, 2<) = 3   options: 2 0 1 0
(i; 1>, 2>) = 3   options: 2 1 0 0
(n; 1*, 1<, 1<) = 3   options: 1 0 2 2
(n; 1*, 1<, 1>) = 1   options: 0 0 0 0
(n; 1*, 1>, 1>) = 3   options: 0 1 2 2
(o; 1*, 2<) = 3   options: 2 0 0 1 0
(o; 1*, 2>) = 3   options: 2 1 1 0 2
(o; 1<, 2<) = 3   options: 2 0 1 0
(o; 1<, 2>) = 3   options: 2 1 0 0
(o; 1>, 2<) = 1   options: 0 0 0 0
(o; 1>, 2>) = 0   options: 1 1 1 1
(i; 1*, 3*) = 0   options: 3 1 3 3 3 1 3 3
(i; 1*, 3<) = 2   options: 0 3 1 0 3 0 3
(i; 1*, 3>) = 4   options: 1 3 0 1 2 1 3
(i; 1<, 3*) = 4   options: 3 2 3 0 1 0 1
(i; 1<, 3<) = 1   options: 0 0 0 0 0 0
(i; 1<, 3>) = 0   options: 1 1 1 1 1 1
(i; 1>, 3*) = 0   options: 1 3 3 1 1 3 3
(i; 1>, 3<) = 2   options: 3 1 0 1 0 3
(i; 1>, 3>) = 2   options: 3 0 1 0 1 3
(i; 2<, 2<) = 1   options: 0 2 0 0 2 0
(i; 2<, 2>) = 0   options: 1 2 1 1 3 3
(i; 2>, 2>) = 1   options: 0 3 3 0 3 3
(n; 1*, 1<, 2<) = 1   options: 0 3 3 3 0 3
(n; 1*, 1<, 2>) = 0   options: 1 3 3 2 1 1
(n; 1*, 1>, 2<) = 0   options: 3 1 3 1 2 1
(n; 1*, 1>, 2>) = 1   options: 3 0 3 0 3 3
(o; 1*, 3*) = 0   options: 1 3 3 3 1 3 3 3
(o; 1*, 3<) = 4   options: 3 1 1 0 1 2 3
(o; 1*, 3>) = 2   options: 3 0 0 1 0 3 3
(o; 1<, 3*) = 0   options: 1 3 3 1 1 3 3
(o; 1<, 3<) = 2   options: 3 1 0 1 0 3
(o; 1<, 3>) = 2   options: 3 0 1 0 1 3
(o; 1>, 3*) = 4   options: 3 3 2 1 0 1 0
(o; 1>, 3<) = 0   options: 1 1 1 1 1 1
(o; 1>, 3>) = 1   options: 0 0 0 0 0 0
(o; 2<, 2<) = 1   options: 3 0 3 3 0 3
(o; 2<, 2>) = 0   options: 3 1 3 2 1 1
(o; 2>, 2>) = 1   options: 2 0 0 2 0 0
(i; 1*, 4<) = 5   options: 1 4 0 1 2 1 2 3 2
(i; 1*, 4>) = 5   options: 0 4 1 0 3 0 3 2 4
(i; 1<, 4<) = 0   options: 1 1 1 1 1 1 1 1
(i; 1<, 4>) = 1   options: 0 0 0 0 0 0 0 0
(i; 1>, 4<) = 5   options: 4 0 1 0 1 2 3 2
(i; 1>, 4>) = 5   options: 4 1 0 1 0 3 2 2
(i; 2<, 3*) = 5   options: 2 1 4 3 0 1 2 1 0
(i; 2<, 3<) = 0   options: 1 3 1 1 3 1 3 1
(i; 2<, 3>) = 1   options: 0 3 0 0 2 0 2 0
(i; 2>, 3*) = 4   options: 3 0 0 2 0 0 2 0 1
(i; 2>, 3<) = 1   options: 0 2 2 0 3 0 3 0
(i; 2>, 3>) = 0   options: 1 2 2 1 2 1 2 1
(n; 1*, 1<, 3*) = 3   options: 4 0 0 0 2 2 0 1 0
(n; 1*, 1<, 3<) = 0   options: 1 2 2 2 1 2 1 1
(n; 1*, 1<, 3>) = 1   options: 0 2 4 3 0 3 0 0
(n; 1*, 1>, 3*) = 3   options: 0 4 0 2 0 0 2 0 1
(n; 1*, 1>, 3<) = 1   options: 2 0 4 0 3 0 3 0
(n; 1*, 1>, 3>) = 0   options: 2 1 2 1 2 1 2 1
(n; 1*, 2<, 2<) = 0   options: 1 1 2 3 1 2 3 1
(n; 1*, 2<, 2>) = 1   options: 0 0 2 3 0 3 2 0
(n; 1*, 2>, 2>) = 0   options: 1 1 3 2 1 3 2 1
(o; 1*, 4<) = 5   options: 4 0 0 1 0 3 2 3 4
(o; 1*, 4>) = 5   options: 4 1 1 0 1 2 3 2 2
(o; 1<, 4<) = 5   options: 4 0 1 0 1 2 3 2
(o; 1<, 4>) = 5   options: 4 1 0 1 0 3 2 2
(o; 1>, 4<) = 1   options: 0 0 0 0 0 0 0 0
(o; 1>, 4>) = 0   options: 1 1 1 1 1 1 1 1
(o; 2<, 3*) = 4   options: 0 3 0 0 2 2 0 1 0
(o; 2<, 3<) = 0   options: 2 1 2 2 1 2 1 1
(o; 2<, 3>) = 1   options: 2 0 2 3 0 3 0 0
(o; 2>, 3*) = 5   options: 1 2 4 0 3 2 1 0 1
(o; 2>, 3<) = 1   options: 3 0 0 2 0 2 0 0
(o; 2>, 3>) = 0   options: 3 1 1 3 1 3 1 1
(i; 1*, 5<) = 6   options: 0 5 1 0 3 0 3 2 3 4 5
(i; 1*, 5>) = 4   options: 1 5 0 1 2 1 2 3 2 5 5
(i; 1<, 5<) = 1   options: 0 0 0 0 0 0 0 0 0 0
(i; 1<, 5>) = 0   options: 1 1 1 1 1 1 1 1 1 1
(i; 1>, 5<) = 4   options: 5 1 0 1 0 3 2 3 2 5
(i; 1>, 5>) = 4   options: 5 0 1 0 1 2 3 2 3 5
(i; 2<, 4<) = 1   options: 0 4 0 0 2 0 2 0 0 0
(i; 2<, 4>) = 0   options: 1 4 1 1 3 1 3 1 1 1
(i; 2>, 4<) = 0   options: 1 5 5 1 2 1 2 1 1 1
(i; 2>, 4>) = 1   options: 0 5 5 0 3 0 3 0 0 0
(i; 3*, 3<) = 4   options: 2 1 0 3 0 1 3 0 5 0 5
(i; 3*, 3>) = 5   options: 3 1 1 3 1 0 2 1 4 1 4
(n; 1*, 1<, 4<) = 1   options: 0 5 5 3 0 3 0 0 0 0
(n; 1*, 1<, 4>) = 0   options: 1 5 5 2 1 2 1 1 1 1
(n; 1*, 1>, 4<) = 0   options: 5 1 5 1 2 1 2 1 1 1
(n; 1*, 1>, 4>) = 1   options: 5 0 5 0 3 0 3 0 0 0
(n; 1*, 2<, 3*) = 2   options: 5 4 1 0 3 1 1 0 1 0 1
(n; 1*, 2<, 3<) = 1   options: 0 0 3 4 0 3 2 0 0 0
(n; 1*, 2<, 3>) = 0   options: 1 1 5 2 1 2 3 1 1 1
(n; 1*, 2>, 3*) = 2   options: 4 5 0 1 3 1 1 1 0 1 0
(n; 1*, 2>, 3<) = 0   options: 1 1 2 5 1 3 2 1 1 1
(n; 1*, 2>, 3>) = 1   options: 0 0 4 3 0 2 3 0 0 0
(o; 1*, 5<) = 4   options: 5 1 1 0 1 2 3 2 5 2 5
(o; 1*, 5>) = 6   options: 5 0 0 1 0 3 2 3 4 3 5
(o; 1<, 5<) = 4   options: 5 1 0 1 0 3 2 3 2 5
(o; 1<, 5>) = 4   options: 5 0 1 0 1 2 3 2 3 5
(o; 1>, 5<) = 0   options: 1 1 1 1 1 1 1 1 1 1
(o; 1>, 5>) = 1   options: 0 0 0 0 0 0 0 0 0 0
(o; 2<, 4<) = 1   options: 5 0 5 3 0 3 0 0 0 0
(o; 2<, 4>) = 0   options: 5 1 5 2 1 2 1 1 1 1
(o; 2>, 4<) = 0   options: 4 1 1 3 1 3 1 1 1 1
(o; 2>, 4>) = 1   options: 4 0 0 2 0 2 0 0 0 0
(o; 3*, 3<) = 5   options: 1 3 3 1 0 1 1 2 1 4 4
(o; 3*, 3>) = 4   options: 1 2 3 0 1 0 0 3 0 5 5
(i; 1*, 6<) = 7   options: 1 6 0 1 2 1 2 3 2 5 4 5 6
(i; 1*, 6>) = 7   options: 0 6 1 0 3 0 3 2 3 4 5 4 4
(i; 1<, 6<) = 0   options: 1 1 1 1 1 1 1 1 1 1 1 1
(i; 1<, 6>) = 1   options: 0 0 0 0 0 0 0 0 0 0 0 0
(i; 1>, 6<) = 7   options: 6 0 1 0 1 2 3 2 3 4 5 4
(i; 1>, 6>) = 7   options: 6 1 0 1 0 3 2 3 2 5 4 4
(i; 2<, 5<) = 0   options: 1 5 1 1 3 1 3 1 1 1 1 1
(i; 2<, 5>) = 1   options: 0 5 0 0 2 0 2 0 0 0 0 0
(i; 2>, 5<) = 1   options: 0 4 4 0 3 0 3 0 0 0 0 0
(i; 2>, 5>) = 0   options: 1 4 4 1 2 1 2 1 1 1 1 1
(i; 3*, 4<) = 5   options: 3 6 1 4 1 0 2 1 4 1 4 4 4
(i; 3*, 4>) = 7   options: 2 6 0 4 0 1 3 0 5 0 5 5 5
(n; 1*, 1<, 5<) = 0   options: 1 4 6 2 1 2 1 1 1 1 1 1
(n; 1*, 1<, 5>) = 1   options: 0 4 4 3 0 3 0 0 0 0 0 0
(n; 1*, 1>, 5<) = 1   options: 4 0 4 0 3 0 3 0 0 0 0 0
(n; 1*, 1>, 5>) = 0   options: 4 1 6 1 2 1 2 1 1 1 1 1
(n; 1*, 2<, 4<) = 0   options: 1 1 4 5 1 2 3 1 1 1 1 1
(n; 1*, 2<, 4>) = 1   options: 0 0 4 5 0 3 2 0 0 0 0 0
(n; 1*, 2>, 4<) = 1   options: 0 0 5 4 0 2 3 0 0 0 0 0
(n; 1*, 2>, 4>) = 0   options: 1 1 5 4 1 3 2 1 1 1 1 1
(n; 1*, 3*, 3<) = 7   options: 4 5 0 6 1 0 1 0 0 1 2 3 2
(n; 1*, 3*, 3>) = 7   options: 5 4 6 0 0 1 0 1 1 0 3 2 2
(o; 1*, 6<) = 7   options: 6 0 0 1 0 3 2 3 4 3 4 5 4
(o; 1*, 6>) = 7   options: 6 1 1 0 1 2 3 2 5 2 5 4 6
(o; 1<, 6<) = 7   options: 6 0 1 0 1 2 3 2 3 4 5 4
(o; 1<, 6>) = 7   options: 6 1 0 1 0 3 2 3 2 5 4 4
(o; 1>, 6<) = 1   options: 0 0 0 0 0 0 0 0 0 0 0 0
(o; 1>, 6>) = 0   options: 1 1 1 1 1 1 1 1 1 1 1 1
(o; 2<, 5<) = 0   options: 4 1 4 2 1 2 1 1 1 1 1 1
(o; 2<, 5>) = 1   options: 4 0 4 3 0 3 0 0 0 0 0 0
(o; 2>, 5<) = 1   options: 5 0 0 2 0 2 0 0 0 0 0 0
(o; 2>, 5>) = 0   options: 5 1 1 3 1 3 1 1 1 1 1 1
(o; 3*, 4<) = 7   options: 6 2 4 0 1 0 0 3 0 5 5 5 5
(o; 3*, 4>) = 5   options: 6 3 4 1 0 1 1 2 1 4 4 4 4
(i; 1*, 7*) = 0   options: 7 1 7 7 7 5 7 7 1 7 7 7 7 5 7 7
(i; 1<, 7*) = 8   options: 7 6 7 4 5 4 5 2 3 2 3 0 1 0 1
(i; 1>, 7*) = 0   options: 1 7 7 5 5 7 7 1 1 7 7 5 5 7 7
(i; 2<, 6<) = 1   options: 0 6 0 0 2 0 2 0 0 0 0 0 0 0
(i; 2<, 6>) = 0   options: 1 6 1 1 3 1 3 1 1 1 1 1 1 1
(i; 2>, 6<) = 0   options: 1 7 7 1 2 1 2 1 1 1 1 1 1 1
(i; 2>, 6>) = 1   options: 0 7 7 0 3 0 3 0 0 0 0 0 0 0
(i; 3*, 5<) = 4   options: 2 7 0 5 0 1 3 0 5 0 5 5 5 5 5
(i; 3*, 5>) = 6   options: 3 7 1 5 1 0 2 1 4 1 4 4 4 4 7
(n; 1*, 1<, 6<) = 1   options: 0 7 7 3 0 3 0 0 0 0 0 0 0 0
(n; 1*, 1<, 6>) = 0   options: 1 7 7 2 1 2 1 1 1 1 1 1 1 1
(n; 1*, 1>, 6<) = 0   options: 7 1 7 1 2 1 2 1 1 1 1 1 1 1
(n; 1*, 1>, 6>) = 1   options: 7 0 7 0 3 0 3 0 0 0 0 0 0 0
(n; 1*, 2<, 5<) = 1   options: 0 0 7 4 0 3 2 0 0 0 0 0 0 0
(n; 1*, 2<, 5>) = 0   options: 1 1 5 6 1 2 3 1 1 1 1 1 1 1
(n; 1*, 2>, 5<) = 0   options: 1 1 6 5 1 3 2 1 1 1 1 1 1 1
(n; 1*, 2>, 5>) = 1   options: 0 0 4 7 0 2 3 0 0 0 0 0 0 0
(n; 1*, 3*, 4<) = 4   options: 5 7 7 7 0 1 0 1 1 0 3 2 3 2 7
(n; 1*, 3*, 4>) = 4   options: 7 5 7 7 1 0 1 0 0 1 2 3 2 3 7
(o; 1*, 7*) = 0   options: 1 7 7 7 5 7 7 7 7 1 7 7 5 7 7 7
(o; 1<, 7*) = 0   options: 1 7 7 5 5 7 7 1 1 7 7 5 5 7 7
(o; 1>, 7*) = 8   options: 7 7 6 5 4 5 4 3 2 3 2 1 0 1 0
(o; 2<, 6<) = 1   options: 7 0 7 3 0 3 0 0 0 0 0 0 0 0
(o; 2<, 6>) = 0   options: 7 1 7 2 1 2 1 1 1 1 1 1 1 1
(o; 2>, 6<) = 0   options: 6 1 1 3 1 3 1 1 1 1 1 1 1 1
(o; 2>, 6>) = 1   options: 6 0 0 2 0 2 0 0 0 0 0 0 0 0
(o; 3*, 5<) = 6   options: 7 3 5 1 0 1 1 2 1 4 4 4 4 4 7
(o; 3*, 5>) = 4   options: 7 2 5 0 1 0 0 3 0 5 5 5 5 5 5
(i; 2<, 7*) = 9   options: 6 1 8 7 4 5 6 5 4 3 2 3 2 1 0 1 0
(i; 2>, 7*) = 8   options: 7 0 0 6 4 4 6 4 5 2 3 2 3 0 1 0 1
(i; 3*, 6<) = 5   options: 3 4 1 6 1 0 2 1 4 1 4 4 4 4 4 7 4
(i; 3*, 6>) = 7   options: 2 4 0 6 0 1 3 0 5 0 5 5 5 5 5 6 6
(n; 1*, 1<, 7*) = 7   options: 8 0 0 4 6 6 4 5 4 3 2 3 2 1 0 1 0
(n; 1*, 1>, 7*) = 7   options: 0 8 0 6 4 4 6 4 5 2 3 2 3 0 1 0 1
(n; 1*, 2<, 6<) = 0   options: 1 1 6 7 1 2 3 1 1 1 1 1 1 1 1 1
(n; 1*, 2<, 6>) = 1   options: 0 0 6 7 0 3 2 0 0 0 0 0 0 0 0 0
(n; 1*, 2>, 6<) = 1   options: 0 0 7 6 0 2 3 0 0 0 0 0 0 0 0 0
(n; 1*, 2>, 6>) = 0   options: 1 1 7 6 1 3 2 1 1 1 1 1 1 1 1 1
(n; 1*, 3*, 5<) = 5   options: 4 6 4 6 1 0 1 0 0 1 2 3 2 3 6 7 4
(n; 1*, 3*, 5>) = 5   options: 6 4 6 4 0 1 0 1 1 0 3 2 3 2 7 6 4
(o; 2<, 7*) = 8   options: 0 7 0 4 6 6 4 5 4 3 2 3 2 1 0 1 0
(o; 2>, 7*) = 9   options: 1 6 8 4 7 6 5 4 5 2 3 2 3 0 1 0 1
(o; 3*, 6<) = 7   options: 4 2 6 0 1 0 0 3 0 5 5 5 5 5 6 5 6
(o; 3*, 6>) = 5   options: 4 3 6 1 0 1 1 2 1 4 4 4 4 4 7 4 4
(i; 3*, 7*) = 2   options: 5 3 9 1 9 8 5 7 1 5 1 0 7 6 7 5 5 7 5 7
(n; 1*, 2<, 7*) = 6   options: 9 8 1 0 7 5 5 4 5 4 5 2 3 2 3 0 1 0 1
(n; 1*, 2>, 7*) = 6   options: 8 9 0 1 7 5 5 5 4 5 4 3 2 3 2 1 0 1 0
(n; 1*, 3*, 6<) = 8   options: 5 7 5 5 0 1 0 1 1 0 3 2 3 2 7 6 5 4 5
(n; 1*, 3*, 6>) = 8   options: 7 5 5 5 1 0 1 0 0 1 2 3 2 3 6 7 4 5 5
(o; 3*, 7*) = 2   options: 3 5 1 9 8 9 7 5 5 1 0 1 6 7 5 7 7 5 7 5
(n; 1*, 3*, 7*) = 0   options: 2 2 2 2 6 6 6 6 6 6 6 6 6 6 4 4 6 6 4 4 8 8


==> anc/data/certificate_S1_4_6.txt <==
Certificate for g(S(1, 4, 6)) = 0 via Proposition 6.1.
Notation: state (s; h phi, ...): centre status s, attached legs with h unmarked edges and far end phi:
  * free, < blocked IN (towards centre), > blocked OUT.  Each option: detached-run value XOR new-state value = option value.
Number of states: 210

(i; 1*, 1<) = 2   options: 0 1 1
(i; 1*, 1>) = 0   options: 1 1 1
(i; 1<, 1<) = 1   options: 0 0
(i; 1<, 1>) = 0   options: 1 1
(i; 1>, 1>) = 0   options: 1 1
(o; 1*, 1<) = 0   options: 1 1 1
(o; 1*, 1>) = 2   options: 1 0 1
(o; 1<, 1<) = 0   options: 1 1
(o; 1<, 1>) = 0   options: 1 1
(o; 1>, 1>) = 1   options: 0 0
(i; 1*, 2<) = 3   options: 1 2 0 1 2
(i; 1*, 2>) = 3   options: 0 2 1 0 0
(i; 1<, 2<) = 0   options: 1 1 1 1
(i; 1<, 2>) = 1   options: 0 0 0 0
(i; 1>, 2<) = 3   options: 2 0 1 0
(i; 1>, 2>) = 3   options: 2 1 0 0
(n; 1*, 1<, 1<) = 3   options: 1 0 2 2
(n; 1*, 1<, 1>) = 1   options: 0 0 0 0
(n; 1*, 1>, 1>) = 3   options: 0 1 2 2
(o; 1*, 2<) = 3   options: 2 0 0 1 0
(o; 1*, 2>) = 3   options: 2 1 1 0 2
(o; 1<, 2<) = 3   options: 2 0 1 0
(o; 1<, 2>) = 3   options: 2 1 0 0
(o; 1>, 2<) = 1   options: 0 0 0 0
(o; 1>, 2>) = 0   options: 1 1 1 1
(i; 1*, 3<) = 2   options: 0 3 1 0 3 0 3
(i; 1*, 3>) = 4   options: 1 3 0 1 2 1 3
(i; 1<, 3<) = 1   options: 0 0 0 0 0 0
(i; 1<, 3>) = 0   options: 1 1 1 1 1 1
(i; 1>, 3<) = 2   options: 3 1 0 1 0 3
(i; 1>, 3>) = 2   options: 3 0 1 0 1 3
(i; 2<, 2<) = 1   options: 0 2 0 0 2 0
(i; 2<, 2>) = 0   options: 1 2 1 1 3 3
(i; 2>, 2>) = 1   options: 0 3 3 0 3 3
(n; 1*, 1<, 2<) = 1   options: 0 3 3 3 0 3
(n; 1*, 1<, 2>) = 0   options: 1 3 3 2 1 1
(n; 1*, 1>, 2<) = 0   options: 3 1 3 1 2 1
(n; 1*, 1>, 2>) = 1   options: 3 0 3 0 3 3
(o; 1*, 3<) = 4   options: 3 1 1 0 1 2 3
(o; 1*, 3>) = 2   options: 3 0 0 1 0 3 3
(o; 1<, 3<) = 2   options: 3 1 0 1 0 3
(o; 1<, 3>) = 2   options: 3 0 1 0 1 3
(o; 1>, 3<) = 0   options: 1 1 1 1 1 1
(o; 1>, 3>) = 1   options: 0 0 0 0 0 0
(o; 2<, 2<) = 1   options: 3 0 3 3 0 3
(o; 2<, 2>) = 0   options: 3 1 3 2 1 1
(o; 2>, 2>) = 1   options: 2 0 0 2 0 0
(i; 1*, 4*) = 1   options: 4 0 2 2 0 2 2 2 2 4
(i; 1*, 4<) = 5   options: 1 4 0 1 2 1 2 3 2
(i; 1*, 4>) = 5   options: 0 4 1 0 3 0 3 2 4
(i; 1<, 4*) = 5   options: 4 3 2 3 2 1 0 1 0
(i; 1<, 4<) = 0   options: 1 1 1 1 1 1 1 1
(i; 1<, 4>) = 1   options: 0 0 0 0 0 0 0 0
(i; 1>, 4*) = 1   options: 0 2 2 2 2 2 2 2 2
(i; 1>, 4<) = 5   options: 4 0 1 0 1 2 3 2
(i; 1>, 4>) = 5   options: 4 1 0 1 0 3 2 2
(i; 2<, 3<) = 0   options: 1 3 1 1 3 1 3 1
(i; 2<, 3>) = 1   options: 0 3 0 0 2 0 2 0
(i; 2>, 3<) = 1   options: 0 2 2 0 3 0 3 0
(i; 2>, 3>) = 0   options: 1 2 2 1 2 1 2 1
(n; 1*, 1<, 3<) = 0   options: 1 2 2 2 1 2 1 1
(n; 1*, 1<, 3>) = 1   options: 0 2 4 3 0 3 0 0
(n; 1*, 1>, 3<) = 1   options: 2 0 4 0 3 0 3 0
(n; 1*, 1>, 3>) = 0   options: 2 1 2 1 2 1 2 1
(n; 1*, 2<, 2<) = 0   options: 1 1 2 3 1 2 3 1
(n; 1*, 2<, 2>) = 1   options: 0 0 2 3 0 3 2 0
(n; 1*, 2>, 2>) = 0   options: 1 1 3 2 1 3 2 1
(o; 1*, 4*) = 1   options: 0 4 2 2 2 0 2 2 4 2
(o; 1*, 4<) = 5   options: 4 0 0 1 0 3 2 3 4
(o; 1*, 4>) = 5   options: 4 1 1 0 1 2 3 2 2
(o; 1<, 4*) = 1   options: 0 2 2 2 2 2 2 2 2
(o; 1<, 4<) = 5   options: 4 0 1 0 1 2 3 2
(o; 1<, 4>) = 5   options: 4 1 0 1 0 3 2 2
(o; 1>, 4*) = 5   options: 4 2 3 2 3 0 1 0 1
(o; 1>, 4<) = 1   options: 0 0 0 0 0 0 0 0
(o; 1>, 4>) = 0   options: 1 1 1 1 1 1 1 1
(o; 2<, 3<) = 0   options: 2 1 2 2 1 2 1 1
(o; 2<, 3>) = 1   options: 2 0 2 3 0 3 0 0
(o; 2>, 3<) = 1   options: 3 0 0 2 0 2 0 0
(o; 2>, 3>) = 0   options: 3 1 1 3 1 3 1 1
(i; 1*, 5<) = 6   options: 0 5 1 0 3 0 3 2 3 4 5
(i; 1*, 5>) = 4   options: 1 5 0 1 2 1 2 3 2 5 5
(i; 1<, 5<) = 1   options: 0 0 0 0 0 0 0 0 0 0
(i; 1<, 5>) = 0   options: 1 1 1 1 1 1 1 1 1 1
(i; 1>, 5<) = 4   options: 5 1 0 1 0 3 2 3 2 5
(i; 1>, 5>) = 4   options: 5 0 1 0 1 2 3 2 3 5
(i; 2<, 4*) = 3   options: 5 0 5 2 1 2 1 0 1 0 1
(i; 2<, 4<) = 1   options: 0 4 0 0 2 0 2 0 0 0
(i; 2<, 4>) = 0   options: 1 4 1 1 3 1 3 1 1 1
(i; 2>, 4*) = 2   options: 4 1 1 3 1 3 1 1 0 1 0
(i; 2>, 4<) = 0   options: 1 5 5 1 2 1 2 1 1 1
(i; 2>, 4>) = 1   options: 0 5 5 0 3 0 3 0 0 0
(i; 3<, 3<) = 1   options: 0 2 0 2 0 0 2 0 2 0
(i; 3<, 3>) = 0   options: 1 2 1 2 1 1 3 1 3 1
(i; 3>, 3>) = 1   options: 0 3 0 3 0 0 3 0 3 0
(n; 1*, 1<, 4*) = 2   options: 5 1 1 1 3 1 3 0 1 0 1
(n; 1*, 1<, 4<) = 1   options: 0 5 5 3 0 3 0 0 0 0
(n; 1*, 1<, 4>) = 0   options: 1 5 5 2 1 2 1 1 1 1
(n; 1*, 1>, 4*) = 2   options: 1 5 1 3 1 3 1 1 0 1 0
(n; 1*, 1>, 4<) = 0   options: 5 1 5 1 2 1 2 1 1 1
(n; 1*, 1>, 4>) = 1   options: 5 0 5 0 3 0 3 0 0 0
(n; 1*, 2<, 3<) = 1   options: 0 0 3 4 0 3 2 0 0 0
(n; 1*, 2<, 3>) = 0   options: 1 1 5 2 1 2 3 1 1 1
(n; 1*, 2>, 3<) = 0   options: 1 1 2 5 1 3 2 1 1 1
(n; 1*, 2>, 3>) = 1   options: 0 0 4 3 0 2 3 0 0 0
(o; 1*, 5<) = 4   options: 5 1 1 0 1 2 3 2 5 2 5
(o; 1*, 5>) = 6   options: 5 0 0 1 0 3 2 3 4 3 5
(o; 1<, 5<) = 4   options: 5 1 0 1 0 3 2 3 2 5
(o; 1<, 5>) = 4   options: 5 0 1 0 1 2 3 2 3 5
(o; 1>, 5<) = 0   options: 1 1 1 1 1 1 1 1 1 1
(o; 1>, 5>) = 1   options: 0 0 0 0 0 0 0 0 0 0
(o; 2<, 4*) = 2   options: 1 4 1 1 3 1 3 0 1 0 1
(o; 2<, 4<) = 1   options: 5 0 5 3 0 3 0 0 0 0
(o; 2<, 4>) = 0   options: 5 1 5 2 1 2 1 1 1 1
(o; 2>, 4*) = 3   options: 0 5 5 1 2 1 2 1 0 1 0
(o; 2>, 4<) = 0   options: 4 1 1 3 1 3 1 1 1 1
(o; 2>, 4>) = 1   options: 4 0 0 2 0 2 0 0 0 0
(o; 3<, 3<) = 1   options: 3 0 3 0 0 3 0 3 0 0
(o; 3<, 3>) = 0   options: 3 1 3 1 1 2 1 2 1 1
(o; 3>, 3>) = 1   options: 2 0 2 0 0 2 0 2 0 0
(i; 1*, 6*) = 1   options: 6 0 4 4 6 4 0 0 0 6 4 4 6 4
(i; 1<, 6*) = 7   options: 6 5 4 5 4 3 2 3 2 1 0 1 0
(i; 1>, 6*) = 1   options: 0 4 4 4 4 0 0 0 0 4 4 4 4
(i; 2<, 5<) = 0   options: 1 5 1 1 3 1 3 1 1 1 1 1
(i; 2<, 5>) = 1   options: 0 5 0 0 2 0 2 0 0 0 0 0
(i; 2>, 5<) = 1   options: 0 4 4 0 3 0 3 0 0 0 0 0
(i; 2>, 5>) = 0   options: 1 4 4 1 2 1 2 1 1 1 1 1
(i; 3<, 4*) = 2   options: 4 1 4 1 3 3 0 3 0 1 0 1 0
(i; 3<, 4<) = 0   options: 1 5 1 5 1 1 3 1 3 1 1 1
(i; 3<, 4>) = 1   options: 0 5 0 5 0 0 2 0 2 0 0 0
(i; 3>, 4*) = 3   options: 5 0 5 0 2 2 0 2 0 0 1 0 1
(i; 3>, 4<) = 1   options: 0 4 0 4 0 0 3 0 3 0 0 0
(i; 3>, 4>) = 0   options: 1 4 1 4 1 1 2 1 2 1 1 1
(n; 1*, 1<, 5<) = 0   options: 1 4 6 2 1 2 1 1 1 1 1 1
(n; 1*, 1<, 5>) = 1   options: 0 4 4 3 0 3 0 0 0 0 0 0
(n; 1*, 1>, 5<) = 1   options: 4 0 4 0 3 0 3 0 0 0 0 0
(n; 1*, 1>, 5>) = 0   options: 4 1 6 1 2 1 2 1 1 1 1 1
(n; 1*, 2<, 4*) = 4   options: 3 2 0 1 2 0 0 3 2 1 0 1 0
(n; 1*, 2<, 4<) = 0   options: 1 1 4 5 1 2 3 1 1 1 1 1
(n; 1*, 2<, 4>) = 1   options: 0 0 4 5 0 3 2 0 0 0 0 0
(n; 1*, 2>, 4*) = 4   options: 2 3 1 0 2 0 0 2 3 0 1 0 1
(n; 1*, 2>, 4<) = 1   options: 0 0 5 4 0 2 3 0 0 0 0 0
(n; 1*, 2>, 4>) = 0   options: 1 1 5 4 1 3 2 1 1 1 1 1
(n; 1*, 3<, 3<) = 0   options: 1 1 2 5 1 1 1 2 5 1 1 1
(n; 1*, 3<, 3>) = 1   options: 0 0 4 3 0 0 0 3 4 0 0 0
(n; 1*, 3>, 3>) = 0   options: 1 1 5 2 1 1 1 5 2 1 1 1
(o; 1*, 6*) = 1   options: 0 6 4 4 4 6 0 0 6 0 4 4 4 6
(o; 1<, 6*) = 1   options: 0 4 4 4 4 0 0 0 0 4 4 4 4
(o; 1>, 6*) = 7   options: 6 4 5 4 5 2 3 2 3 0 1 0 1
(o; 2<, 5<) = 0   options: 4 1 4 2 1 2 1 1 1 1 1 1
(o; 2<, 5>) = 1   options: 4 0 4 3 0 3 0 0 0 0 0 0
(o; 2>, 5<) = 1   options: 5 0 0 2 0 2 0 0 0 0 0 0
(o; 2>, 5>) = 0   options: 5 1 1 3 1 3 1 1 1 1 1 1
(o; 3<, 4*) = 3   options: 0 5 0 5 2 0 2 0 2 1 0 1 0
(o; 3<, 4<) = 0   options: 4 1 4 1 1 2 1 2 1 1 1 1
(o; 3<, 4>) = 1   options: 4 0 4 0 0 3 0 3 0 0 0 0
(o; 3>, 4*) = 2   options: 1 4 1 4 3 0 3 0 3 0 1 0 1
(o; 3>, 4<) = 1   options: 5 0 5 0 0 2 0 2 0 0 0 0
(o; 3>, 4>) = 0   options: 5 1 5 1 1 3 1 3 1 1 1 1
(i; 2<, 6*) = 5   options: 7 0 7 4 7 4 7 2 3 2 3 0 1 0 1
(i; 2>, 6*) = 4   options: 6 1 1 5 7 5 7 3 2 3 2 1 0 1 0
(i; 3<, 5<) = 1   options: 0 4 0 4 0 0 2 0 2 0 0 0 0 0
(i; 3<, 5>) = 0   options: 1 4 1 4 1 1 3 1 3 1 1 1 1 1
(i; 3>, 5<) = 0   options: 1 5 1 5 1 1 2 1 2 1 1 1 1 1
(i; 3>, 5>) = 1   options: 0 5 0 5 0 0 3 0 3 0 0 0 0 0
(i; 4*, 4<) = 3   options: 2 7 2 7 0 1 0 1 5 0 5 0 2 2 2
(i; 4*, 4>) = 2   options: 3 7 3 7 1 0 1 0 4 1 4 1 3 3 3
(n; 1*, 1<, 6*) = 4   options: 7 1 1 7 5 7 5 2 3 2 3 0 1 0 1
(n; 1*, 1>, 6*) = 4   options: 1 7 1 5 7 5 7 3 2 3 2 1 0 1 0
(n; 1*, 2<, 5<) = 1   options: 0 0 7 4 0 3 2 0 0 0 0 0 0 0
(n; 1*, 2<, 5>) = 0   options: 1 1 5 6 1 2 3 1 1 1 1 1 1 1
(n; 1*, 2>, 5<) = 0   options: 1 1 6 5 1 3 2 1 1 1 1 1 1 1
(n; 1*, 2>, 5>) = 1   options: 0 0 4 7 0 2 3 0 0 0 0 0 0 0
(n; 1*, 3<, 4*) = 5   options: 2 3 1 0 3 2 4 1 7 2 3 0 1 0 1
(n; 1*, 3<, 4<) = 1   options: 0 0 5 4 0 0 0 3 4 0 0 0 0 0
(n; 1*, 3<, 4>) = 0   options: 1 1 5 4 1 1 1 2 5 1 1 1 1 1
(n; 1*, 3>, 4*) = 5   options: 3 2 0 1 2 3 4 7 1 3 2 1 0 1 0
(n; 1*, 3>, 4<) = 0   options: 1 1 4 5 1 1 1 5 2 1 1 1 1 1
(n; 1*, 3>, 4>) = 1   options: 0 0 4 5 0 0 0 4 3 0 0 0 0 0
(o; 2<, 6*) = 4   options: 1 6 1 7 5 7 5 2 3 2 3 0 1 0 1
(o; 2>, 6*) = 5   options: 0 7 7 7 4 7 4 3 2 3 2 1 0 1 0
(o; 3<, 5<) = 1   options: 5 0 5 0 0 3 0 3 0 0 0 0 0 0
(o; 3<, 5>) = 0   options: 5 1 5 1 1 2 1 2 1 1 1 1 1 1
(o; 3>, 5<) = 0   options: 4 1 4 1 1 3 1 3 1 1 1 1 1 1
(o; 3>, 5>) = 1   options: 4 0 4 0 0 2 0 2 0 0 0 0 0 0
(o; 4*, 4<) = 2   options: 7 3 7 3 0 1 0 1 1 4 1 4 3 3 3
(o; 4*, 4>) = 3   options: 7 2 7 2 1 0 1 0 0 5 0 5 2 2 2
(i; 3<, 6*) = 4   options: 6 1 6 1 5 5 6 5 6 3 2 3 2 1 0 1 0
(i; 3>, 6*) = 5   options: 7 0 7 0 4 4 6 4 6 2 3 2 3 0 1 0 1
(i; 4*, 5<) = 2   options: 3 6 3 6 1 0 1 0 4 1 4 1 3 3 3 3 3
(i; 4*, 5>) = 3   options: 2 6 2 6 0 1 0 1 5 0 5 0 2 2 2 2 2
(n; 1*, 2<, 6*) = 7   options: 5 4 0 1 4 6 6 5 4 3 2 3 2 1 0 1 0
(n; 1*, 2>, 6*) = 7   options: 4 5 1 0 4 6 6 4 5 2 3 2 3 0 1 0 1
(n; 1*, 3<, 5<) = 0   options: 1 1 6 5 1 1 1 2 5 1 1 1 1 1 1 1
(n; 1*, 3<, 5>) = 1   options: 0 0 4 7 0 0 0 3 4 0 0 0 0 0 0 0
(n; 1*, 3>, 5<) = 1   options: 0 0 7 4 0 0 0 4 3 0 0 0 0 0 0 0
(n; 1*, 3>, 5>) = 0   options: 1 1 5 6 1 1 1 5 2 1 1 1 1 1 1 1
(n; 1*, 4*, 4<) = 7   options: 3 2 6 6 3 2 1 0 1 0 0 1 2 3 5 4 5
(n; 1*, 4*, 4>) = 7   options: 2 3 6 6 2 3 0 1 0 1 1 0 3 2 4 5 5
(o; 3<, 6*) = 5   options: 0 7 0 7 4 6 4 6 4 3 2 3 2 1 0 1 0
(o; 3>, 6*) = 4   options: 1 6 1 6 5 6 5 6 5 2 3 2 3 0 1 0 1
(o; 4*, 5<) = 3   options: 6 2 6 2 1 0 1 0 0 5 0 5 2 2 2 2 2
(o; 4*, 5>) = 2   options: 6 3 6 3 0 1 0 1 1 4 1 4 3 3 3 3 3
(i; 4*, 6*) = 6   options: 5 3 5 3 4 5 4 5 1 5 1 5 0 1 0 1 2 3 2 3
(n; 1*, 3<, 6*) = 6   options: 4 5 1 0 5 4 7 7 1 4 5 2 3 2 3 0 1 0 1
(n; 1*, 3>, 6*) = 6   options: 5 4 0 1 4 5 7 1 7 5 4 3 2 3 2 1 0 1 0
(n; 1*, 4*, 5<) = 6   options: 2 3 5 7 2 3 0 1 0 1 1 0 3 2 4 5 4 5 7
(n; 1*, 4*, 5>) = 6   options: 3 2 7 5 3 2 1 0 1 0 0 1 2 3 5 4 5 4 7
(o; 4*, 6*) = 6   options: 3 5 3 5 5 4 5 4 5 1 5 1 1 0 1 0 3 2 3 2
(n; 1*, 4*, 6*) = 0   options: 6 6 2 2 6 6 6 6 6 6 4 4 6 6 7 7 7 7 6 6 6 6


==> anc/data/fam_all.log <==
(1, 1) P1
(1, 2) (z+1)%2
(2, 2) P1
(1, 3) P14
(2, 3) A14
(3, 3) P1
(1, 4) A598 p=8 from z=3 pattern=[0, 1, 0, 0, 1, 0, 1, 0]
(2, 4) P1
(3, 4) A15
(4, 4) P1
(1, 5) P28
(2, 5) A28
(3, 5) P26
(4, 5) A30
(5, 5) P1
(1, 6) A600 p=16 from z=4 pattern=[0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1]
(2, 6) P1
(3, 6) A13
(4, 6) P16
(5, 6) A26
(6, 6) P1
(1, 7) P34
(2, 7) A34
(3, 7) P32
(4, 7) A34
(5, 7) P34
(6, 7) A30
(7, 7) P1
(1, 8) p=16(from 6) p=16 from z=6 pattern=[0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
(2, 8) P4
(3, 8) A15
(4, 8) P16
(5, 8) A29
(6, 8) P16
(7, 8) A31
(8, 8) P1
(1, 9) P56
(2, 9) A56
(3, 9) P54
(4, 9) A58
(5, 9) P50
(6, 9) A54
(7, 9) P32
(8, 9) A52
(9, 9) P1
(1, 10) A600 p=32 from z=8 pattern=[0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
(2, 10) P4
(3, 10) A25
(4, 10) P24
(5, 10) A27
(6, 10) P28
(7, 10) A29
(8, 10) P32
(9, 10) A54
(10, 10) P1
(1, 11) P22
(2, 11) A22
(3, 11) P10
(4, 11) A25
(5, 11) P21
(6, 11) A29
(7, 11) P21
(8, 11) A26
(9, 11) P54
(10, 11) A33
(11, 11) P1
(1, 12) A598 p=32 from z=10 pattern=[0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
(2, 12) P8
(3, 12) A23
(4, 12) P24
(5, 12) A28
(6, 12) P30
(7, 12) A28
(8, 12) P34
(9, 12) A53
(10, 12) P32
(11, 12) A40
(12, 12) P1
(1, 13) P68
(2, 13) A68
(3, 13) P66
(4, 13) A70
(5, 13) P64
(6, 13) A62
(7, 13) P64
(1, 14) A596 p=32 from z=12 pattern=[0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
(2, 14) P8
(3, 14) A29
(4, 14) P32
(5, 14) A31
(6, 14) P28
(7, 14) A33


==> anc/data/survey_n18.txt <==
n=18 trees=123867 dist={0: 61893, 1: 61962, 2: 5, 3: 3, 4: 4} counterexamples=82 max=4 maxtree=[(1, 0), (1, 2), (0, 8), (0, 15), (2, 3), (3, 4), (4, 5), (5, 6), (5, 7), (8, 9), (8, 13), (9, 10), (10, 11), (11, 12), (13, 14), (15, 16), (16, 17)]


==> anc/data/survey_n19.txt <==
n=19 trees=317955 dist={0: 159059, 1: 158850, 2: 16, 3: 15, 4: 10, 5: 5} counterexamples=241 max=5 maxtree=[(1, 0), (1, 2), (1, 8), (0, 10), (0, 16), (2, 3), (3, 4), (4, 5), (4, 7), (5, 6), (8, 9), (10, 11), (11, 12), (12, 13), (13, 14), (14, 15), (16, 17), (17, 18)]


==> anc/data/survey_n20.txt <==
n=20 trees=823065 dist={0: 411384, 1: 411522, 2: 56, 3: 51, 4: 28, 5: 24} counterexamples=726 max=5 maxtree=[(1, 0), (1, 2), (1, 9), (0, 11), (0, 17), (2, 3), (3, 4), (4, 5), (4, 8), (5, 6), (5, 7), (9, 10), (11, 12), (12, 13), (13, 14), (14, 15), (15, 16), (17, 18), (18, 19)]


==> anc/families/certify_gen.py <==
#!/usr/bin/env python3
"""
certify_gen.py -- general computer-assisted certificate for   g(S(x,y,z)) = z mod 2  (z >= z0),
for an arbitrary pair 1 <= x < y, following Section 5 of REPORT.md (Lemmas P', W', M').

All values are computed with Proposition 6.1 / Theorem 4.3 (function Gamma below).  The program
checks the finitely many hypotheses of the lemmas; if it prints "ALL HYPOTHESES VERIFIED" then
g(S(x,y,z)) = z mod 2 for every z >= z0, with z0 printed (and z0-1 a genuine exception if z0>1).

Hypotheses checked
 (G1) every blocked family V_kappa^phi (kappa reachable short configuration, phi in {I,O}) has an
      arithmetic-periodic closed form  V(r) = d_kappa * r + q_kappa^phi(r mod PI)  for r >= r0,
      d_kappa in {0,1} the same for both phi; checked against Gamma for all r <= RMAX.
 (G2) Lemma P' : RMAX+1 >= R_P = max(2*PI+1+rhat, PI+MP+D-lam+1).
 (G3) Lemma W' (each type-L kappa): residue cover (W1a), bottom cover (W1b) for every residue class
      of R mod PI at a representative R >= R_W, and RMAX+1 >= R_W + Q.
 (G4) Lemma M' : kappa0=(n,{(x,*),(y,*)}) is of type L with q constant = c, c even, same initial
      values for both phi; every short-leg successor of kappa0 is of type P and has cut
      certificates; z1 computed.
 Then g(S(x,y,z)) is computed directly for z < z1 (+40 for sanity).
Usage: python3 certify_gen.py x y [RMAX]
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(1000000)


def rho(k, delta, phi):
    if k == 0:
        return 0
    if phi == '*':
        return k
    if phi == delta:
        return k % 2
    return 1 if (k >= 2 and k % 2 == 0) else 0


def rho_free(k, phi):
    if k == 0:
        return 0
    return k % 2 if phi == '*' else k


def dot(s, delta):
    if delta == 'I':
        return {'n': 'i', 'i': 'i', 'o': 'f', 'f': 'f'}[s]
    return {'n': 'o', 'o': 'o', 'i': 'f', 'f': 'f'}[s]


def mex(S):
    g = 0
    while g in S:
        g += 1
    return g


@lru_cache(maxsize=None)
def Gamma(s, L):
    if len(L) == 0:
        return 0
    if s == 'f':
        v = 0
        for (h, phi) in L:
            v ^= rho_free(h, phi)
        return v
    if s in ('i', 'o') and len(L) == 1:
        (h, phi), = L
        return rho(h, 'O' if s == 'i' else 'I', phi)
    opts = set()
    for idx, (h, phi) in enumerate(L):
        rest = L[:idx] + L[idx + 1:]
        for j in range(1, h + 1):
            for delta in ('I', 'O'):
                if j == h and phi != '*' and delta != phi:
                    continue
                det = rho(h - j, delta, phi)
                if j >= 2:
                    val = Gamma(s, tuple(sorted(rest + ((j - 1, delta),))))
                else:
                    val = Gamma(dot(s, delta), rest)
                opts.add(det ^ val)
    return mex(opts)


def short_moves(kappa):
    s, K = kappa
    for idx, (h, phi) in enumerate(K):
        rest = K[:idx] + K[idx + 1:]
        for j in range(1, h + 1):
            for delta in ('I', 'O'):
                if j == h and phi != '*' and delta != phi:
                    continue
                det = rho(h - j, delta, phi)
                if j >= 2:
                    yield det, 'a1', (s, tuple(sorted(rest + ((j - 1, delta),))))
                else:
                    s2 = dot(s, delta)
                    if s2 == 'f':
                        yield det, 'a2', rest
                    elif len(rest) == 0:
                        yield det, 'a3', s2
                    else:
                        yield det, 'a1', (s2, rest)


def reachable(x, y):
    start = ('n', tuple(sorted(((x, '*'), (y, '*')))))
    seen, stack = {start}, [start]
    while stack:
        k = stack.pop()
        for det, kind, data in short_moves(k):
            if kind == 'a1' and data not in seen:
                seen.add(data)
                stack.append(data)
    return start, seen


def V(kappa, phi, r):
    s, K = kappa
    return Gamma(s, tuple(sorted(K + ((r, phi),))))


def xorbit(x, b):
    """x XOR b for b in {0,1}, valid also as an offset formula"""
    return x + b - 2 * b * (x % 2)


def main():
    x, y = int(sys.argv[1]), int(sys.argv[2])
    RMAX = int(sys.argv[3]) if len(sys.argv) > 3 else 200
    ok = True

    def fail(msg):
        nonlocal ok
        ok = False
        print('FAIL:', msg)

    k0, confs = reachable(x, y)
    confs = sorted(confs)
    print('pair (%d,%d): %d reachable short configurations, RMAX=%d' % (x, y, len(confs), RMAX))
    vals = {}
    for r in range(1, RMAX + 1):            # increasing r keeps recursion shallow
        for k in confs:
            for p in 'IO':
                vals.setdefault((k, p), [None]).append(V(k, p, r))

    # ---------------- (G1) fit arithmetic-periodic forms
    form = {}
    for k in confs:
        for p in 'IO':
            v = vals[(k, p)]
            best = None
            for per in (1, 2, 4, 8, 16, 32):
                for d in (0, 1):
                    r0 = RMAX - per
                    while r0 >= 1 and v[r0 + per] == v[r0] + d * per:
                        r0 -= 1
                    r0 += 1
                    if r0 <= RMAX - 3 * per - 40:
                        if best is None:
                            best = (per, d, r0)
                if best:
                    break
            if best is None:
                fail('no arithmetic-periodic form for %s %s' % (k, p))
                continue
            form[(k, p)] = best
    if not ok:
        print('RESULT (%d,%d): FAILED' % (x, y)); return 1
    PI = max([2] + [f[0] for f in form.values()])   # PI is a power of 2 and even
    typ, q, r0 = {}, {}, {}
    for k in confs:
        ds = {form[(k, p)][1] for p in 'IO'}
        if len(ds) != 1:
            fail('mixed type for %s' % (k,))
            continue
        typ[k] = 'L' if ds.pop() == 1 else 'P'
        for p in 'IO':
            per, d, rr = form[(k, p)]
            r0[(k, p)] = rr
            # q indexed by r mod PI
            q[(k, p)] = [None] * PI
            for res in range(PI):
                r = rr + ((res - rr) % PI)
                q[(k, p)][res] = v_ = vals[(k, p)][r] - d * r
    if not ok:
        print('RESULT (%d,%d): FAILED' % (x, y)); return 1

    def closed(k, p, r):
        if r < r0[(k, p)]:
            return vals[(k, p)][r]
        return (r if typ[k] == 'L' else 0) + q[(k, p)][r % PI]

    for k in confs:
        for p in 'IO':
            for r in range(1, RMAX + 1):
                if closed(k, p, r) != vals[(k, p)][r]:
                    fail('form mismatch %s %s r=%d' % (k, p, r))
    # dump the closed forms (list of closed forms with their ranges of validity)
    def fmt(k):
        s, K = k
        return s + '{' + ','.join('%d%s' % (h, p) for (h, p) in K) + '}'
    with open('forms_%d_%d.txt' % (x, y), 'w') as fh:
        fh.write('# closed forms of the blocked families of S(%d,%d,.): V(r) = slope*r + q[r mod %d] for r >= r0;\n'
                 '# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= %d,\n'
                 '# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).\n' % (x, y, PI, RMAX))
        for k in confs:
            for p in 'IO':
                fh.write('%-22s phi=%s type=%s slope=%d r0=%-3d q=%s init=%s\n' % (
                    fmt(k), p, typ[k], 1 if typ[k] == 'L' else 0, r0[(k, p)], q[(k, p)],
                    vals[(k, p)][1:r0[(k, p)]]))
    nL = sum(1 for k in confs if typ[k] == 'L')
    rhat = max(r0.values())
    MP = max(max(vals[(k, p)][1:]) for k in confs for p in 'IO' if typ[k] == 'P')
    D = max([det for k in confs for det, kind, data in short_moves(k)] + [0])
    lam = min([0] + [min(q[(k, p)]) for k in confs for p in 'IO' if typ[k] == 'L'])
    print('(G1) period PI=%d, %d type-L configurations, rhat=%d, MP=%d, D=%d, lambda=%d' % (PI, nL, rhat, MP, D, lam))

    # ---------------- (G2) Lemma P'
    RP = max(2 * PI + 1 + rhat, PI + MP + D - lam + 1)
    print("(G2) Lemma P' applies for R >= %d" % RP)
    if RMAX + 1 < RP:
        fail('(G2) RMAX too small')

    # ---------------- (G3) Lemma W' for each type-L configuration
    Q = PI
    while Q <= D:
        Q *= 2
    W_needed = 0
    for k in confs:
        if typ[k] != 'L':
            continue
        rk = max(r0[(k, 'I')], r0[(k, 'O')])
        # offsets e(iota, delta, rho, phi)
        E = {}
        for p in 'IO':
            for rr in (0, 1):
                for io in range(PI):
                    for d in 'IO':
                        qq = q[(k, d)][io]
                        bit = ((rr - 1 - io) % 2) ^ (1 if d != p else 0)
                        E[(p, rr, io, d)] = xorbit(io + qq, bit) - io
                # (W1a) residue cover
                res = {(io + E[(p, rr, io, d)]) % PI for io in range(PI) for d in 'IO'}
                if len(res) != PI:
                    fail("(W1a) residue cover fails for %s phi=%s R%%2=%d" % (k, p, rr))
        emin, emax = min(E.values()), max(E.values())
        qmax = max(max(q[(k, d)]) for d in 'IO')
        qmin = min(min(q[(k, d)]) for d in 'IO')
        low = rk + emax
        Kc = 2 - emin
        M = qmax + Kc + 1
        imax = max(low - qmin + 1, rk)
        maxinit = max([vals[(k, d)][i] for d in 'IO' for i in range(1, rk)] + [0])
        # small options bound, computed at representatives
        smallmax = 0
        Rrep0 = max(rhat, imax) + 2 + PI
        for R in range(Rrep0, Rrep0 + PI):
            for p in 'IO':
                for det, kind, data in short_moves(k):
                    if kind == 'a1' and typ[data] == 'P':
                        smallmax = max(smallmax, det ^ closed(data, p, R))
                    elif kind == 'a3':
                        smallmax = max(smallmax, det ^ rho(R, 'O' if data == 'i' else 'I', p))
                for d in 'IO':
                    smallmax = max(smallmax, rho(R - 1, d, p) ^ Gamma(dot(k[0], d), k[1]))
        RW = max(rk + M, smallmax + Kc + 1, maxinit + Kc + 2, imax + 2, rhat + PI + 1, Rrep0)
        # (W1b) bottom cover at representatives of every class of R mod PI
        for R in range(RW, RW + PI):
            for p in 'IO':
                S = set()
                for det, kind, data in short_moves(k):
                    if kind == 'a1' and typ[data] == 'P':
                        S.add(det ^ closed(data, p, R))
                    elif kind == 'a3':
                        S.add(det ^ rho(R, 'O' if data == 'i' else 'I', p))
                for d in 'IO':
                    S.add(rho(R - 1, d, p) ^ Gamma(dot(k[0], d), k[1]))
                for i in range(1, imax + 1):
                    for d in 'IO':
                        S.add(closed(k, d, i) ^ rho(R - 1 - i, d, p))
                miss = set(range(low)) - S
                if miss:
                    fail('(W1b) bottom cover fails for %s phi=%s R=%d missing %s' % (k, p, R, sorted(miss)[:10]))
        W_needed = max(W_needed, RW + Q)
    print("(G3) Lemma W' applies for R >= %d (Q=%d)" % (W_needed, Q))
    if RMAX + 1 < W_needed:
        fail('(G3) RMAX too small')

    # ---------------- (G4) Lemma M'
    if typ[k0] != 'L' or len(set(q[(k0, 'I')] + q[(k0, 'O')])) != 1:
        fail('(G4) kappa0 not of the form r + c')
        print('RESULT (%d,%d): FAILED' % (x, y)); return 1
    c = q[(k0, 'I')][0]
    rk0 = max(r0[(k0, 'I')], r0[(k0, 'O')])
    if vals[(k0, 'I')][1:rk0] != vals[(k0, 'O')][1:rk0]:
        fail('(G4) kappa0 initial values differ')
    if c % 2:
        fail('(G4) c odd')
    W = {d: Gamma(dot('n', d), k0[1]) for d in 'IO'}
    thr = {'cut0': 2 * rk0 + c + 1,
           'cutsmall': max([i + vals[(k0, 'I')][i] + 3 for i in range(1, rk0)] + [0]),
           'longj1': max(W.values()) + 3}
    zc = 0
    for det, kind, sig in short_moves(k0):
        if kind == 'a1' and typ[sig] == 'L' and sig in (('i', ((1, '*'),)), ('o', ((1, '*'),))):
            # Lemma F1: if V_sig^delta(i) - i is odd for all i >= 1, then V_sig^*(z) = (z+1) mod 2,
            # which avoids {det, det^1} as soon as det >= 2.
            par_ok = all((vals[(sig, d)][i] - i) % 2 == 1 for d in 'IO' for i in range(1, r0[(sig, d)])) and \
                all(qq % 2 == 1 for d in 'IO' for qq in q[(sig, d)])
            if not par_ok or det < 2:
                fail('(G4) Lemma F1 not applicable to successor %s (det %d)' % (sig, det))
            else:
                print('(G4) successor %s handled by Lemma F1 (det %d)' % (sig, det))
            continue
        if kind != 'a1' or typ[sig] != 'P':
            fail('(G4) successor %s of kappa0 not of type P' % (sig,))
            continue
        need = det | 1
        qm = max(max(q[(sig, d)]) for d in 'IO')
        for par in range(2 * PI):           # residue of z mod 2*PI (covers parity and q-periodicity)
            for v in range(need + 1):
                found = None
                for t in range(0, 2 * max(qm, need) + 2 * PI + 3):
                    for d in 'IO':
                        res = (par - 1 - t) % PI
                        if t ^ q[(sig, d)][res] == v:
                            cand = t + 1 + r0[(sig, d)]
                            if found is None or cand < found:
                                found = cand
                if found is None:
                    fail('(G4) no certificate: succ %s det %d z=%d mod %d value %d' % (sig, det, par, 2 * PI, v))
                    continue
                zc = max(zc, found)
    thr['succ'] = zc
    z1 = max(thr.values())
    print("(G4) kappa0: V = r + %d for r >= %d; W = %s; thresholds %s => z1 = %d" % (c, rk0, W, thr, z1))
    gz = {z: Gamma('n', tuple(sorted(((x, '*'), (y, '*'), (z, '*'))))) for z in range(1, z1 + 41)}
    bad = [z for z in gz if gz[z] != z % 2]
    z0 = max(bad) + 1 if bad else 1
    if any(gz[z] != z % 2 for z in range(z1, z1 + 41)):
        fail('sanity: disagreement above z1')
    print('first values:', [gz[z] for z in range(1, min(40, z1 + 40) + 1)])
    print('RESULT (%d,%d): ' % (x, y) + ('ALL HYPOTHESES VERIFIED, z0 = %d, z1 = %d' % (z0, z1) if ok else 'FAILED'))
    return 0 if ok else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/families/certify_odd.py <==
#!/usr/bin/env python3
"""
certify_odd.py -- variant of certify_gen.py for kappa0 with odd offsets: certifies g(S(x,y,z)) = (z+1) mod 2 (z >= z0),
for an arbitrary pair 1 <= x < y, following Section 5 of REPORT.md (Lemmas P', W', M').

All values are computed with Proposition 6.1 / Theorem 4.3 (function Gamma below).  The program
checks the finitely many hypotheses of the lemmas; if it prints "ALL HYPOTHESES VERIFIED" then
g(S(x,y,z)) = z mod 2 for every z >= z0, with z0 printed (and z0-1 a genuine exception if z0>1).

Hypotheses checked
 (G1) every blocked family V_kappa^phi (kappa reachable short configuration, phi in {I,O}) has an
      arithmetic-periodic closed form  V(r) = d_kappa * r + q_kappa^phi(r mod PI)  for r >= r0,
      d_kappa in {0,1} the same for both phi; checked against Gamma for all r <= RMAX.
 (G2) Lemma P' : RMAX+1 >= R_P = max(2*PI+1+rhat, PI+MP+D-lam+1).
 (G3) Lemma W' (each type-L kappa): residue cover (W1a), bottom cover (W1b) for every residue class
      of R mod PI at a representative R >= R_W, and RMAX+1 >= R_W + Q.
 (G4) Lemma M' : kappa0=(n,{(x,*),(y,*)}) is of type L with q constant = c, c even, same initial
      values for both phi; every short-leg successor of kappa0 is of type P and has cut
      certificates; z1 computed.
 Then g(S(x,y,z)) is computed directly for z < z1 (+40 for sanity).
Usage: python3 certify_gen.py x y [RMAX]
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(1000000)


def rho(k, delta, phi):
    if k == 0:
        return 0
    if phi == '*':
        return k
    if phi == delta:
        return k % 2
    return 1 if (k >= 2 and k % 2 == 0) else 0


def rho_free(k, phi):
    if k == 0:
        return 0
    return k % 2 if phi == '*' else k


def dot(s, delta):
    if delta == 'I':
        return {'n': 'i', 'i': 'i', 'o': 'f', 'f': 'f'}[s]
    return {'n': 'o', 'o': 'o', 'i': 'f', 'f': 'f'}[s]


def mex(S):
    g = 0
    while g in S:
        g += 1
    return g


@lru_cache(maxsize=None)
def Gamma(s, L):
    if len(L) == 0:
        return 0
    if s == 'f':
        v = 0
        for (h, phi) in L:
            v ^= rho_free(h, phi)
        return v
    if s in ('i', 'o') and len(L) == 1:
        (h, phi), = L
        return rho(h, 'O' if s == 'i' else 'I', phi)
    opts = set()
    for idx, (h, phi) in enumerate(L):
        rest = L[:idx] + L[idx + 1:]
        for j in range(1, h + 1):
            for delta in ('I', 'O'):
                if j == h and phi != '*' and delta != phi:
                    continue
                det = rho(h - j, delta, phi)
                if j >= 2:
                    val = Gamma(s, tuple(sorted(rest + ((j - 1, delta),))))
                else:
                    val = Gamma(dot(s, delta), rest)
                opts.add(det ^ val)
    return mex(opts)


def short_moves(kappa):
    s, K = kappa
    for idx, (h, phi) in enumerate(K):
        rest = K[:idx] + K[idx + 1:]
        for j in range(1, h + 1):
            for delta in ('I', 'O'):
                if j == h and phi != '*' and delta != phi:
                    continue
                det = rho(h - j, delta, phi)
                if j >= 2:
                    yield det, 'a1', (s, tuple(sorted(rest + ((j - 1, delta),))))
                else:
                    s2 = dot(s, delta)
                    if s2 == 'f':
                        yield det, 'a2', rest
                    elif len(rest) == 0:
                        yield det, 'a3', s2
                    else:
                        yield det, 'a1', (s2, rest)


def reachable(x, y):
    start = ('n', tuple(sorted(((x, '*'), (y, '*')))))
    seen, stack = {start}, [start]
    while stack:
        k = stack.pop()
        for det, kind, data in short_moves(k):
            if kind == 'a1' and data not in seen:
                seen.add(data)
                stack.append(data)
    return start, seen


def V(kappa, phi, r):
    s, K = kappa
    return Gamma(s, tuple(sorted(K + ((r, phi),))))


def xorbit(x, b):
    """x XOR b for b in {0,1}, valid also as an offset formula"""
    return x + b - 2 * b * (x % 2)


def main():
    x, y = int(sys.argv[1]), int(sys.argv[2])
    RMAX = int(sys.argv[3]) if len(sys.argv) > 3 else 200
    ok = True

    def fail(msg):
        nonlocal ok
        ok = False
        print('FAIL:', msg)

    k0, confs = reachable(x, y)
    confs = sorted(confs)
    print('pair (%d,%d): %d reachable short configurations, RMAX=%d' % (x, y, len(confs), RMAX))
    vals = {}
    for r in range(1, RMAX + 1):            # increasing r keeps recursion shallow
        for k in confs:
            for p in 'IO':
                vals.setdefault((k, p), [None]).append(V(k, p, r))

    # ---------------- (G1) fit arithmetic-periodic forms
    form = {}
    for k in confs:
        for p in 'IO':
            v = vals[(k, p)]
            best = None
            for per in (1, 2, 4, 8, 16, 32):
                for d in (0, 1):
                    r0 = RMAX - per
                    while r0 >= 1 and v[r0 + per] == v[r0] + d * per:
                        r0 -= 1
                    r0 += 1
                    if r0 <= RMAX - 3 * per - 40:
                        if best is None:
                            best = (per, d, r0)
                if best:
                    break
            if best is None:
                fail('no arithmetic-periodic form for %s %s' % (k, p))
                continue
            form[(k, p)] = best
    if not ok:
        print('RESULT (%d,%d): FAILED' % (x, y)); return 1
    PI = max([2] + [f[0] for f in form.values()])   # PI is a power of 2 and even
    typ, q, r0 = {}, {}, {}
    for k in confs:
        ds = {form[(k, p)][1] for p in 'IO'}
        if len(ds) != 1:
            fail('mixed type for %s' % (k,))
            continue
        typ[k] = 'L' if ds.pop() == 1 else 'P'
        for p in 'IO':
            per, d, rr = form[(k, p)]
            r0[(k, p)] = rr
            # q indexed by r mod PI
            q[(k, p)] = [None] * PI
            for res in range(PI):
                r = rr + ((res - rr) % PI)
                q[(k, p)][res] = v_ = vals[(k, p)][r] - d * r
    if not ok:
        print('RESULT (%d,%d): FAILED' % (x, y)); return 1

    def closed(k, p, r):
        if r < r0[(k, p)]:
            return vals[(k, p)][r]
        return (r if typ[k] == 'L' else 0) + q[(k, p)][r % PI]

    for k in confs:
        for p in 'IO':
            for r in range(1, RMAX + 1):
                if closed(k, p, r) != vals[(k, p)][r]:
                    fail('form mismatch %s %s r=%d' % (k, p, r))
    # dump the closed forms (list of closed forms with their ranges of validity)
    def fmt(k):
        s, K = k
        return s + '{' + ','.join('%d%s' % (h, p) for (h, p) in K) + '}'
    with open('forms_%d_%d.txt' % (x, y), 'w') as fh:
        fh.write('# closed forms of the blocked families of S(%d,%d,.): V(r) = slope*r + q[r mod %d] for r >= r0;\n'
                 '# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= %d,\n'
                 '# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).\n' % (x, y, PI, RMAX))
        for k in confs:
            for p in 'IO':
                fh.write('%-22s phi=%s type=%s slope=%d r0=%-3d q=%s init=%s\n' % (
                    fmt(k), p, typ[k], 1 if typ[k] == 'L' else 0, r0[(k, p)], q[(k, p)],
                    vals[(k, p)][1:r0[(k, p)]]))
    nL = sum(1 for k in confs if typ[k] == 'L')
    rhat = max(r0.values())
    MP = max(max(vals[(k, p)][1:]) for k in confs for p in 'IO' if typ[k] == 'P')
    D = max([det for k in confs for det, kind, data in short_moves(k)] + [0])
    lam = min([0] + [min(q[(k, p)]) for k in confs for p in 'IO' if typ[k] == 'L'])
    print('(G1) period PI=%d, %d type-L configurations, rhat=%d, MP=%d, D=%d, lambda=%d' % (PI, nL, rhat, MP, D, lam))

    # ---------------- (G2) Lemma P'
    RP = max(2 * PI + 1 + rhat, PI + MP + D - lam + 1)
    print("(G2) Lemma P' applies for R >= %d" % RP)
    if RMAX + 1 < RP:
        fail('(G2) RMAX too small')

    # ---------------- (G3) Lemma W' for each type-L configuration
    Q = PI
    while Q <= D:
        Q *= 2
    W_needed = 0
    for k in confs:
        if typ[k] != 'L':
            continue
        rk = max(r0[(k, 'I')], r0[(k, 'O')])
        # offsets e(iota, delta, rho, phi)
        E = {}
        for p in 'IO':
            for rr in (0, 1):
                for io in range(PI):
                    for d in 'IO':
                        qq = q[(k, d)][io]
                        bit = ((rr - 1 - io) % 2) ^ (1 if d != p else 0)
                        E[(p, rr, io, d)] = xorbit(io + qq, bit) - io
                # (W1a) residue cover
                res = {(io + E[(p, rr, io, d)]) % PI for io in range(PI) for d in 'IO'}
                if len(res) != PI:
                    fail("(W1a) residue cover fails for %s phi=%s R%%2=%d" % (k, p, rr))
        emin, emax = min(E.values()), max(E.values())
        qmax = max(max(q[(k, d)]) for d in 'IO')
        qmin = min(min(q[(k, d)]) for d in 'IO')
        low = rk + emax
        Kc = 2 - emin
        M = qmax + Kc + 1
        imax = max(low - qmin + 1, rk)
        maxinit = max([vals[(k, d)][i] for d in 'IO' for i in range(1, rk)] + [0])
        # small options bound, computed at representatives
        smallmax = 0
        Rrep0 = max(rhat, imax) + 2 + PI
        for R in range(Rrep0, Rrep0 + PI):
            for p in 'IO':
                for det, kind, data in short_moves(k):
                    if kind == 'a1' and typ[data] == 'P':
                        smallmax = max(smallmax, det ^ closed(data, p, R))
                    elif kind == 'a3':
                        smallmax = max(smallmax, det ^ rho(R, 'O' if data == 'i' else 'I', p))
                for d in 'IO':
                    smallmax = max(smallmax, rho(R - 1, d, p) ^ Gamma(dot(k[0], d), k[1]))
        RW = max(rk + M, smallmax + Kc + 1, maxinit + Kc + 2, imax + 2, rhat + PI + 1, Rrep0)
        # (W1b) bottom cover at representatives of every class of R mod PI
        for R in range(RW, RW + PI):
            for p in 'IO':
                S = set()
                for det, kind, data in short_moves(k):
                    if kind == 'a1' and typ[data] == 'P':
                        S.add(det ^ closed(data, p, R))
                    elif kind == 'a3':
                        S.add(det ^ rho(R, 'O' if data == 'i' else 'I', p))
                for d in 'IO':
                    S.add(rho(R - 1, d, p) ^ Gamma(dot(k[0], d), k[1]))
                for i in range(1, imax + 1):
                    for d in 'IO':
                        S.add(closed(k, d, i) ^ rho(R - 1 - i, d, p))
                miss = set(range(low)) - S
                if miss:
                    fail('(W1b) bottom cover fails for %s phi=%s R=%d missing %s' % (k, p, R, sorted(miss)[:10]))
        W_needed = max(W_needed, RW + Q)
    print("(G3) Lemma W' applies for R >= %d (Q=%d)" % (W_needed, Q))
    if RMAX + 1 < W_needed:
        fail('(G3) RMAX too small')

    # ---------------- (G4-odd) variant of Lemma M' for kappa0 = r + q(r mod PI) with all q odd
    # Target: g(S(x,y,z)) = (z+1) mod 2.  Cuts of kappa0 with i >= r0 have the parity of z;
    # the zero option for even z is supplied by a short move with d = 1 to (i,{1*}) or (o,{1*})
    # (Lemma F1: its free value is (z+1) mod 2, so the option is z mod 2).
    if typ[k0] != 'L' or q[(k0, 'I')] != q[(k0, 'O')] or any(qq % 2 == 0 for qq in q[(k0, 'I')]):
        fail('(G4-odd) kappa0 offsets not all odd / not equal for I,O')
        print('RESULT (%d,%d): FAILED' % (x, y)); return 1
    rk0 = max(r0[(k0, 'I')], r0[(k0, 'O')])
    W = {d: Gamma(dot('n', d), k0[1]) for d in 'IO'}
    thr = {'cutsmall': max([i + max(vals[(k0, d)][i] for d in 'IO') + 3 for i in range(1, rk0)] + [0]),
           'longj1': max(W.values()) + 3}
    zc = 0
    zero_provider = False
    for det, kind, sig in short_moves(k0):
        if kind == 'a1' and typ[sig] == 'L' and sig in (('i', ((1, '*'),)), ('o', ((1, '*'),))):
            par_ok = all((vals[(sig, d)][i] - i) % 2 == 1 for d in 'IO' for i in range(1, r0[(sig, d)])) and \
                all(qq % 2 == 1 for d in 'IO' for qq in q[(sig, d)])
            if not par_ok or det == 0:
                fail('(G4-odd) Lemma F1 successor %s with det %d not usable' % (sig, det))
            else:
                if det == 1:
                    zero_provider = True
                print('(G4-odd) successor %s handled by Lemma F1 (det %d)' % (sig, det))
            continue
        if kind != 'a1' or typ[sig] != 'P':
            fail('(G4-odd) successor %s of kappa0 not of type P' % (sig,))
            continue
        need = det | 1
        qm = max(max(q[(sig, d)]) for d in 'IO')
        for par in range(2 * PI):
            for v in range(need + 1):
                found = None
                for t in range(0, 2 * max(qm, need) + 2 * PI + 3):
                    for d in 'IO':
                        res = (par - 1 - t) % PI
                        if t ^ q[(sig, d)][res] == v:
                            cand = t + 1 + r0[(sig, d)]
                            if found is None or cand < found:
                                found = cand
                if found is None:
                    fail('(G4-odd) no certificate: succ %s det %d z=%d mod %d value %d' % (sig, det, par, 2 * PI, v))
                    continue
                zc = max(zc, found)
    if not zero_provider:
        fail('(G4-odd) no zero provider for even z')
    thr['succ'] = zc
    z1 = max(thr.values())
    print("(G4-odd) kappa0 offsets %s for r >= %d; W = %s; thresholds %s => z1 = %d" % (q[(k0, 'I')], rk0, W, thr, z1))
    gz = {z: Gamma('n', tuple(sorted(((x, '*'), (y, '*'), (z, '*'))))) for z in range(1, z1 + 41)}
    bad = [z for z in gz if gz[z] != (z + 1) % 2]
    z0 = max(bad) + 1 if bad else 1
    if any(gz[z] != (z + 1) % 2 for z in range(z1, z1 + 41)):
        fail('sanity: disagreement above z1')
    print('first values:', [gz[z] for z in range(1, min(40, z1 + 40) + 1)])
    print('RESULT (%d,%d): ' % (x, y) + ('ALL HYPOTHESES VERIFIED (target (z+1) mod 2), z0 = %d, z1 = %d' % (z0, z1) if ok else 'FAILED'))
    return 0 if ok else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/families/check_forms_far.py <==
#!/usr/bin/env python3
"""
Sanity check (not part of any proof): compare the closed forms written by certify_gen.py
(forms/forms_x_y.txt, valid for all r by Lemmas 9.8/9.9) with the independent positional
C++ solver famstates.cpp far beyond the certified range, r <= R (default 600).
Usage: python3 check_forms_far.py R x1 y1 x2 y2 ...
"""
import re, subprocess, sys, ast

R = int(sys.argv[1])
pairs = [(int(sys.argv[i]), int(sys.argv[i + 1])) for i in range(2, len(sys.argv), 2)]
FS = {'F': '*', 'T': 'I', 'A': 'O'}


def parse_forms(fn):
    forms = {}
    for L in open(fn):
        if L.startswith('#'):
            continue
        m = re.match(r'(\w)\{([^}]*)\}\s+phi=(\w) type=(\w) slope=(\d) r0=(\d+)\s+q=(\[[^\]]*\]) init=(\[[^\]]*\])', L)
        s, legs, phi, typ, slope, r0, q, init = m.groups()
        K = tuple(sorted((int(t[:-1]), t[-1]) for t in legs.split(',') if t))
        forms[((s, K), phi)] = (int(slope), int(r0), ast.literal_eval(q), ast.literal_eval(init))
    return forms


def closed(f, r):
    slope, r0, q, init = f
    if r < r0:
        return init[r - 1]
    return slope * r + q[r % len(q)]


for (x, y) in pairs:
    forms = parse_forms('forms/forms_%d_%d.txt' % (x, y))
    out = subprocess.run(['./famstates', str(x), str(y), str(R)], capture_output=True, text=True).stdout
    n = bad = 0
    for L in out.strip().split('\n'):
        head, vals = L.split(':')
        lab, a, b, f = head.split()
        if f == 'F':
            continue
        K = tuple(sorted((int(t[:-1]), FS[t[-1]]) for t in (a, b) if t != '-'))
        key = (({'N': 'n', 'I': 'i', 'O': 'o'}[lab], K), FS[f])
        for r, v in enumerate(map(int, vals.split()), 1):
            n += 1
            if closed(forms[key], r) != v:
                bad += 1
    print((x, y), 'blocked values compared up to r=%d:' % R, n, 'mismatches:', bad, flush=True)


==> anc/families/crosscheck_gen.py <==
# Cross-check certify_gen.Gamma (multiset recursion, Python) against famstates.cpp (positional, C++)
# on all families (blocked and free) of S(x,y,.) for r <= R.
import sys, subprocess
sys.argv=[sys.argv[0]]+sys.argv[1:]
import certify_gen as G
FS={'F':'*','T':'I','A':'O'}
def leg(s):
    return None if s=='-' else (int(s[:-1]), FS[s[-1]])
for (x,y,R) in [(1,5,120),(3,5,120),(4,7,120),(2,9,120),(5,6,100)]:
    out=subprocess.run(['./famstates',str(x),str(y),str(R)],capture_output=True,text=True).stdout
    n=bad=0
    for L in out.strip().split('\n'):
        head,vals=L.split(':'); lab,a,b,f=head.split()
        K=tuple(sorted(t for t in (leg(a),leg(b)) if t))
        s={'N':'n','I':'i','O':'o'}[lab]
        for r,v in enumerate(map(int,vals.split()),1):
            n+=1
            if G.Gamma(s,tuple(sorted(K+((r,FS[f]),))))!=v: bad+=1
    print((x,y),'compared',n,'mismatches',bad)


==> anc/families/crosscheck_table.py <==
# Cross-check Table B (verify23.TABLE) against the independent positional C++ solver famstates.cpp
# output fs23_3000.txt (all 93 positional families of S(2,3,.), r = 1..3000).
import sys
sys.argv=[sys.argv[0]]
import verify23 as V
FS={'F':'*','T':'I','A':'O'}
def leg(s):
    if s=='-': return None
    return (int(s[:-1]), FS[s[-1]])
n=0; bad=0
for L in open('fs23_3000.txt'):
    head,vals=L.split(':'); lab,a,b,f=head.split(); vals=list(map(int,vals.split()))
    if f=='F': continue
    K=tuple(sorted(x for x in (leg(a),leg(b)) if x))
    kappa=({'N':'n','I':'i','O':'o'}[lab],K)
    for r,v in enumerate(vals,1):
        n+=1
        if V.closed(kappa,FS[f],r)!=v: bad+=1
print('compared',n,'values, mismatches',bad)


==> anc/families/famstates.cpp <==
// famstates.cpp -- all spider-state families of S(x,y,.) with a long third leg.
// Implements Proposition 6.1 (spider-state recursion) of the paper directly.
//
// Leg state: (h, phi), h>=1 unmarked edges attached to the centre, phi in {F=0, IN=1, OUT=2}
// (IN = first arc on the leg points toward the centre; OUT = away), or 0 = detached.
// Centre status: N=0, I=1, O=2, F=3.
// Family:  V(sigma, r, f) = Gamma(s; short legs of sigma, long leg (r,f)).
//
// Usage: ./famstates x y R [mode]
//   prints one line per family: label s1 s2 f : V(r) for r=1..R
#include <bits/stdc++.h>
using namespace std;
enum { F = 0, IN = 1, OUT = 2 };
enum { SN = 0, SI = 1, SO = 2, SF = 3 };

// run values, Theorem 4.3
static inline long rho(long k, int near, int far) {  // near in {F,IN,OUT}, far in {F,IN,OUT}
    if (k == 0) return 0;
    if (near == F && far == F) return k & 1;           // A_k
    if (near == F || far == F) return k;               // B_k
    if (near == far) return k & 1;                     // C_k
    return (k >= 2 && k % 2 == 0) ? 1 : 0;             // D_k
}
static inline int step(int s, int arc) {  // status of centre after an arc IN/OUT at it
    if (s == SN) return arc == IN ? SI : SO;
    if (s == SI) return arc == IN ? SI : SF;
    if (s == SO) return arc == OUT ? SO : SF;
    return SF;
}
int X, Y, R;
int C0, C1, C2;
static inline int code(int h, int f) { return (h - 1) * 3 + f + 1; }
static inline int hof(int c) { return (c - 1) / 3 + 1; }
static inline int fof(int c) { return (c - 1) % 3; }
vector<long> M;  // memo, -1 unknown

long Gamma(int s, const int c[3]);

long Gamma(int s, const int c[3]) {
    int d = (c[0] > 0) + (c[1] > 0) + (c[2] > 0);
    if (d == 0) return 0;                                        // (N3)
    if (s == SF) {                                               // (N1)
        long v = 0;
        for (int t = 0; t < 3; t++) if (c[t]) v ^= rho(hof(c[t]), F, fof(c[t]));
        return v;
    }
    if ((s == SI || s == SO) && d == 1) {                        // (N2)
        for (int t = 0; t < 3; t++) if (c[t]) return rho(hof(c[t]), s == SI ? OUT : IN, fof(c[t]));
    }
    size_t idx = (((size_t)s * C0 + c[0]) * C1 + c[1]) * C2 + c[2];
    if (M[idx] >= 0) return M[idx];
    vector<long> opts;
    for (int t = 0; t < 3; t++) {
        if (!c[t]) continue;
        int h = hof(c[t]), phi = fof(c[t]);
        for (int j = 1; j <= h; j++) for (int dl = IN; dl <= OUT; dl++) {
            if (j == h && phi != F && dl != phi) continue;
            long det = rho(h - j, dl, phi);
            int nc[3] = {c[0], c[1], c[2]};
            long att;
            if (j >= 2) { nc[t] = code(j - 1, dl); att = Gamma(s, nc); }
            else { nc[t] = 0; att = Gamma(step(s, dl), nc); }
            opts.push_back(det ^ att);
        }
    }
    sort(opts.begin(), opts.end());
    long g = 0;
    for (long v : opts) { if (v == g) g++; else if (v > g) break; }
    M[idx] = g;
    return g;
}

int main(int argc, char** argv) {
    X = atoi(argv[1]); Y = atoi(argv[2]); R = atoi(argv[3]);
    C0 = 3 * X + 1; C1 = 3 * Y + 1; C2 = 3 * R + 1;
    M.assign((size_t)4 * C0 * C1 * C2, -1);
    // list sigmas: label N with both short attached; label I/O with exactly one attached
    auto states = [](int L) { vector<int> v; v.push_back(code(L, F)); for (int h = 1; h < L; h++) { v.push_back(code(h, IN)); v.push_back(code(h, OUT)); } return v; };
    vector<array<int, 3>> sig;
    for (int a : states(X)) for (int b : states(Y)) sig.push_back({SN, a, b});
    for (int lab = SI; lab <= SO; lab++) {
        for (int a : states(X)) sig.push_back({lab, a, 0});
        for (int b : states(Y)) sig.push_back({lab, 0, b});
    }
    // fill in increasing r so that recursion depth stays small
    for (int r = 1; r <= R; r++)
        for (int f = 0; f < 3; f++)
            for (auto& s : sig) { int c[3] = {s[1], s[2], code(r, f)}; Gamma(s[0], c); }
    const char* LB = "NIOF"; const char* FS = "FTA";
    auto legstr = [&](int c) { if (!c) return string("-"); return to_string(hof(c)) + FS[fof(c)]; };
    for (auto& s : sig) for (int f = 0; f < 3; f++) {
        printf("%c %s %s %c :", LB[s[0]], legstr(s[1]).c_str(), legstr(s[2]).c_str(), FS[f]);
        for (int r = 1; r <= R; r++) { int c[3] = {s[1], s[2], code(r, f)}; printf(" %ld", Gamma(s[0], c)); }
        printf("\n");
    }
}


==> anc/families/forms/forms_10_11.txt <==
# closed forms of the blocked families of S(10,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{5I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{6I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{6I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,11*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{7I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7I,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,11*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{7I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{7O,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,11*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{8I,8I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,8O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,9I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,9O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 6, 7, 4, 5, 2, 3, 0, 1, 9, 8, 10, 11, 9, 8, 10, 11]
n{8I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{8I,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 13, 12, 10, 11, 8, 9, 13, 12]
n{8I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,8O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,8O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,9I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,9O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{8O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 6, 7, 4, 5, 2, 3, 0, 1, 9, 8, 10, 11, 9, 8, 10, 11]
n{8O,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 13, 12, 10, 11, 8, 9, 13, 12]
n{9I,9I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9I,9I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9I,9O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{9I,9O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{9I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 7, 6, 5, 4, 3, 2, 1, 0, 8, 9, 11, 10, 8, 9, 11, 10]
n{9I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{9I,10I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9I,10I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9I,10O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9I,10O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 12, 13, 11, 10, 9, 8, 12, 13]
n{9I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 6, 7, 4, 5, 2, 3, 0, 1]
n{9O,9O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9O,9O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{9O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 7, 6, 5, 4, 3, 2, 1, 0, 8, 9, 11, 10, 8, 9, 11, 10]
n{9O,10I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9O,10I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9O,10O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9O,10O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 6, 7, 4, 5, 2, 3, 0, 1]
n{9O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 12, 13, 11, 10, 9, 8, 12, 13]
n{10*,10I}             phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 10, 11, 9, 8, 10, 11, 9, 8, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,10I}             phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 8, 9, 8, 9, 8, 9, 8, 9, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,10O}             phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 8, 9, 8, 9, 8, 9, 8, 9, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,10O}             phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 10, 11, 9, 8, 10, 11, 9, 8, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,11*}             phi=I type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[2, 7, 6, 5, 4, 9, 8, 10, 11]
n{10*,11*}             phi=O type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[2, 7, 6, 5, 4, 9, 8, 10, 11]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_10_12.txt <==
# closed forms of the blocked families of S(10,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{4I,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{5I,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{6I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{6I,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{7I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7I,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{7I,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{7O,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{8I,8I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,8O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,9I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,9O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 6, 7, 4, 5, 2, 3, 0, 1, 9, 8, 10, 11, 9, 8, 10, 11]
n{8I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{8I,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,11I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8I,11I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8I,11O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8I,11O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8I,12*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 11, 10, 11, 10, 11, 10, 8, 9]
n{8I,12*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 6, 7, 4, 5, 2, 3, 0, 1, 10, 11, 10, 11, 10, 11, 8, 9]
n{8O,8O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,8O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,9I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,9O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{8O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 6, 7, 4, 5, 2, 3, 0, 1, 9, 8, 10, 11, 9, 8, 10, 11]
n{8O,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,11I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8O,11I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8O,11O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8O,11O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8O,12*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 6, 7, 4, 5, 2, 3, 0, 1, 10, 11, 10, 11, 10, 11, 8, 9]
n{8O,12*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 11, 10, 11, 10, 11, 10, 8, 9]
n{9I,9I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9I,9I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9I,9O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{9I,9O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{9I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 7, 6, 5, 4, 3, 2, 1, 0, 8, 9, 11, 10, 8, 9, 11, 10]
n{9I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{9I,10I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9I,10I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9I,10O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9I,10O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9I,11I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9I,11I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9I,11O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9I,11O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9I,12*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 10, 11, 10, 11, 10, 11, 9, 8]
n{9I,12*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 7, 6, 5, 4, 3, 2, 1, 0, 11, 10, 11, 10, 11, 10, 9, 8]
n{9O,9O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9O,9O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{9O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 7, 6, 5, 4, 3, 2, 1, 0, 8, 9, 11, 10, 8, 9, 11, 10]
n{9O,10I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9O,10I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9O,10O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9O,10O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9O,11I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9O,11I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9O,11O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9O,11O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9O,12*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 7, 6, 5, 4, 3, 2, 1, 0, 11, 10, 11, 10, 11, 10, 9, 8]
n{9O,12*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 10, 11, 10, 11, 10, 11, 9, 8]
n{10*,10I}             phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 10, 11, 9, 8, 10, 11, 9, 8, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,10I}             phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 8, 9, 8, 9, 8, 9, 8, 9, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,10O}             phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 8, 9, 8, 9, 8, 9, 8, 9, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,10O}             phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 10, 11, 9, 8, 10, 11, 9, 8, 0, 1, 2, 3, 4, 5, 6, 7]
n{10*,11I}             phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 11, 10, 8, 9, 11, 10, 8, 9, 1, 0, 3, 2, 5, 4, 7, 6]
n{10*,11I}             phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 9, 8, 9, 8, 9, 8, 9, 8, 1, 0, 3, 2, 5, 4, 7, 6]
n{10*,11O}             phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[8, 9, 8, 9, 8, 9, 8, 9, 8, 1, 0, 3, 2, 5, 4, 7, 6]
n{10*,11O}             phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[9, 11, 10, 8, 9, 11, 10, 8, 9, 1, 0, 3, 2, 5, 4, 7, 6]
n{10*,12*}             phi=I type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[3, 0, 1, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15, 8, 9]
n{10*,12*}             phi=O type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[3, 0, 1, 4, 5, 6, 7, 10, 11, 12, 13, 14, 15, 8, 9]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_11_12.txt <==
# closed forms of the blocked families of S(11,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{4I,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{5I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{5I,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{6I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6I,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{6I,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,11*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{6O,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,11*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{7I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7I,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{7I,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,11*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{7O,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{8I,8I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,8O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,9I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,9O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 13, 12, 10, 11, 8, 9, 13, 12]
n{8I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 7, 6, 5, 4, 3, 2, 1, 0]
n{8I,11I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8I,11I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8I,11O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8I,11O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8I,12*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 11, 10, 11, 10, 11, 10, 8, 9]
n{8I,12*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 6, 7, 4, 5, 2, 3, 0, 1, 10, 11, 10, 11, 10, 11, 8, 9]
n{8O,8O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,8O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,9I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,9O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 13, 12, 10, 11, 8, 9, 13, 12]
n{8O,11I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8O,11I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8O,11O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8O,11O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8O,12*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 6, 7, 4, 5, 2, 3, 0, 1, 10, 11, 10, 11, 10, 11, 8, 9]
n{8O,12*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 11, 10, 11, 10, 11, 10, 8, 9]
n{9I,9I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9I,9I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9I,9O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{9I,9O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{9I,10I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9I,10I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9I,10O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9I,10O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 12, 13, 11, 10, 9, 8, 12, 13]
n{9I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 6, 7, 4, 5, 2, 3, 0, 1]
n{9I,11I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9I,11I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9I,11O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9I,11O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9I,12*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 10, 11, 10, 11, 10, 11, 9, 8]
n{9I,12*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 7, 6, 5, 4, 3, 2, 1, 0, 11, 10, 11, 10, 11, 10, 9, 8]
n{9O,9O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9O,9O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{9O,10I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9O,10I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{9O,10O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9O,10O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{9O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 6, 7, 4, 5, 2, 3, 0, 1]
n{9O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 12, 13, 11, 10, 9, 8, 12, 13]
n{9O,11I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9O,11I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{9O,11O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9O,11O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{9O,12*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 7, 6, 5, 4, 3, 2, 1, 0, 11, 10, 11, 10, 11, 10, 9, 8]
n{9O,12*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 10, 11, 10, 11, 10, 11, 9, 8]
n{10I,10I}             phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{10I,10I}             phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{10I,10O}             phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{10I,10O}             phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{10I,11*}             phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 13, 12, 8, 9, 10, 11, 13, 12, 1, 0, 3, 2, 5, 4, 7, 6]
n{10I,11*}             phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 9, 8, 9, 8, 9, 8, 9, 8, 1, 0, 3, 2, 5, 4, 7, 6]
n{10I,11I}             phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{10I,11I}             phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{10I,11O}             phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{10I,11O}             phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{10I,12*}             phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 8, 9, 11, 10, 11, 10, 11, 10, 0, 1, 2, 3, 4, 5, 6, 7]
n{10I,12*}             phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 8, 9, 10, 11, 10, 11, 10, 11, 0, 1, 2, 3, 4, 5, 6, 7]
n{10O,10O}             phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{10O,10O}             phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{10O,11*}             phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 9, 8, 9, 8, 9, 8, 9, 8, 1, 0, 3, 2, 5, 4, 7, 6]
n{10O,11*}             phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 13, 12, 8, 9, 10, 11, 13, 12, 1, 0, 3, 2, 5, 4, 7, 6]
n{10O,11I}             phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{10O,11I}             phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{10O,11O}             phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{10O,11O}             phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{10O,12*}             phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 8, 9, 10, 11, 10, 11, 10, 11, 0, 1, 2, 3, 4, 5, 6, 7]
n{10O,12*}             phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 8, 9, 11, 10, 11, 10, 11, 10, 0, 1, 2, 3, 4, 5, 6, 7]
n{11*,11I}             phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 12, 13, 9, 8, 11, 10, 12, 13, 0, 1, 2, 3, 4, 5, 6, 7]
n{11*,11I}             phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 8, 9, 8, 9, 8, 9, 8, 9, 0, 1, 2, 3, 4, 5, 6, 7]
n{11*,11O}             phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 8, 9, 8, 9, 8, 9, 8, 9, 0, 1, 2, 3, 4, 5, 6, 7]
n{11*,11O}             phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 12, 13, 9, 8, 11, 10, 12, 13, 0, 1, 2, 3, 4, 5, 6, 7]
n{11*,12*}             phi=I type=L slope=1 r0=18  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[0, 5, 4, 7, 6, 9, 8, 13, 12, 16, 17, 18, 19, 20, 21, 11, 10]
n{11*,12*}             phi=O type=L slope=1 r0=18  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[0, 5, 4, 7, 6, 9, 8, 13, 12, 16, 17, 18, 19, 20, 21, 11, 10]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_1_11.txt <==
# closed forms of the blocked families of S(1,11,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1*}                  phi=I type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
i{1*}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1*,1I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,11*}              phi=I type=L slope=1 r0=6   q=[10, 10, 10, 10] init=[11, 10, 15, 12, 13]
n{1*,11*}              phi=O type=L slope=1 r0=6   q=[10, 10, 10, 10] init=[11, 10, 15, 12, 13]
o{1*}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
o{1*}                  phi=O type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12] init=[]


==> anc/families/forms/forms_1_13.txt <==
# closed forms of the blocked families of S(1,13,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1*}                  phi=I type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
i{1*}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[13]
i{13*}                 phi=I type=P slope=0 r0=30  q=[16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{13*}                 phi=O type=P slope=0 r0=3   q=[17, 16, 17, 16] init=[0, 15]
n{1*,1I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,13*}              phi=I type=L slope=1 r0=28  q=[12, 12, 12, 12] init=[13, 12, 15, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 29, 28, 31, 30, 32, 33, 34, 35, 36, 37, 38, 16, 17]
n{1*,13*}              phi=O type=L slope=1 r0=28  q=[12, 12, 12, 12] init=[13, 12, 15, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 29, 28, 31, 30, 32, 33, 34, 35, 36, 37, 38, 16, 17]
o{1*}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
o{1*}                  phi=O type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{13*}                 phi=I type=P slope=0 r0=3   q=[17, 16, 17, 16] init=[0, 15]
o{13*}                 phi=O type=P slope=0 r0=30  q=[16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_1_2.txt <==
# closed forms of the blocked families of S(1,2,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1*}                  phi=I type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
i{1*}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,2*}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{1*,2*}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1*}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
o{1*}                  phi=O type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]


==> anc/families/forms/forms_1_3.txt <==
# closed forms of the blocked families of S(1,3,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1*}                  phi=I type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
i{1*}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
n{1*,1I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3*}               phi=I type=L slope=1 r0=6   q=[2, 2, 2, 2] init=[3, 2, 7, 4, 5]
n{1*,3*}               phi=O type=L slope=1 r0=6   q=[2, 2, 2, 2] init=[3, 2, 7, 4, 5]
o{1*}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
o{1*}                  phi=O type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4] init=[]


==> anc/families/forms/forms_1_5.txt <==
# closed forms of the blocked families of S(1,5,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1*}                  phi=I type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
i{1*}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
n{1*,1I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5*}               phi=I type=L slope=1 r0=12  q=[4, 4, 4, 4] init=[5, 4, 7, 6, 10, 11, 13, 12, 15, 8, 9]
n{1*,5*}               phi=O type=L slope=1 r0=12  q=[4, 4, 4, 4] init=[5, 4, 7, 6, 10, 11, 13, 12, 15, 8, 9]
o{1*}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
o{1*}                  phi=O type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]


==> anc/families/forms/forms_1_7.txt <==
# closed forms of the blocked families of S(1,7,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1*}                  phi=I type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
i{1*}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
n{1*,1I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7*}               phi=I type=L slope=1 r0=14  q=[6, 6, 6, 6] init=[7, 6, 10, 11, 12, 13, 15, 14, 16, 17, 18, 8, 9]
n{1*,7*}               phi=O type=L slope=1 r0=14  q=[6, 6, 6, 6] init=[7, 6, 10, 11, 12, 13, 15, 14, 16, 17, 18, 8, 9]
o{1*}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
o{1*}                  phi=O type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8] init=[]


==> anc/families/forms/forms_1_9.txt <==
# closed forms of the blocked families of S(1,9,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1*}                  phi=I type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
i{1*}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
n{1*,1I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,1O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1*,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1*,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1*,9*}               phi=I type=L slope=1 r0=24  q=[8, 8, 8, 8] init=[9, 8, 11, 10, 13, 12, 15, 14, 18, 19, 20, 21, 22, 23, 25, 24, 27, 26, 29, 28, 31, 16, 17]
n{1*,9*}               phi=O type=L slope=1 r0=24  q=[8, 8, 8, 8] init=[9, 8, 11, 10, 13, 12, 15, 14, 18, 19, 20, 21, 22, 23, 25, 24, 27, 26, 29, 28, 31, 16, 17]
o{1*}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, 1] init=[]
o{1*}                  phi=O type=L slope=1 r0=1   q=[1, 1, 1, -1] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_2_10.txt <==
# closed forms of the blocked families of S(2,10,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9] init=[10]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10*}              phi=I type=L slope=1 r0=1   q=[8, 8] init=[]
n{2*,10*}              phi=O type=L slope=1 r0=1   q=[8, 8] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8] init=[11]


==> anc/families/forms/forms_2_11.txt <==
# closed forms of the blocked families of S(2,11,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10] init=[13, 12, 13]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11*}              phi=I type=L slope=1 r0=6   q=[10, 10] init=[10, 14, 15, 13, 12]
n{2*,11*}              phi=O type=L slope=1 r0=6   q=[10, 10] init=[10, 14, 15, 13, 12]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12] init=[]


==> anc/families/forms/forms_2_12.txt <==
# closed forms of the blocked families of S(2,12,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11] init=[12]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12*}              phi=I type=L slope=1 r0=1   q=[10, 10] init=[]
n{2*,12*}              phi=O type=L slope=1 r0=1   q=[10, 10] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10] init=[13]


==> anc/families/forms/forms_2_13.txt <==
# closed forms of the blocked families of S(2,13,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13*}                 phi=I type=P slope=0 r0=30  q=[16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{13*}                 phi=O type=P slope=0 r0=3   q=[17, 16] init=[0, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13*}              phi=I type=P slope=0 r0=8   q=[13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{1I,13*}              phi=O type=P slope=0 r0=2   q=[12, 13] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13*}              phi=I type=P slope=0 r0=2   q=[12, 13] init=[1]
n{1O,13*}              phi=O type=P slope=0 r0=8   q=[13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13*}              phi=I type=L slope=1 r0=28  q=[12, 12] init=[12, 15, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 17, 16]
n{2*,13*}              phi=O type=L slope=1 r0=28  q=[12, 12] init=[12, 15, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 17, 16]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13*}                 phi=I type=P slope=0 r0=3   q=[17, 16] init=[0, 15]
o{13*}                 phi=O type=P slope=0 r0=30  q=[16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_2_14.txt <==
# closed forms of the blocked families of S(2,14,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14*}                 phi=I type=P slope=0 r0=2   q=[13, 12] init=[15]
i{14*}                 phi=O type=P slope=0 r0=2   q=[12, 13] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14*}              phi=I type=P slope=0 r0=2   q=[12, 13] init=[14]
n{1I,14*}              phi=O type=P slope=0 r0=2   q=[13, 12] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14*}              phi=I type=P slope=0 r0=2   q=[13, 12] init=[0]
n{1O,14*}              phi=O type=P slope=0 r0=2   q=[12, 13] init=[14]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14*}              phi=I type=L slope=1 r0=1   q=[12, 12] init=[]
n{2*,14*}              phi=O type=L slope=1 r0=1   q=[12, 12] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14*}                 phi=I type=P slope=0 r0=2   q=[12, 13] init=[1]
o{14*}                 phi=O type=P slope=0 r0=2   q=[13, 12] init=[15]


==> anc/families/forms/forms_2_15.txt <==
# closed forms of the blocked families of S(2,15,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15*}                 phi=I type=P slope=0 r0=1   q=[17, 16] init=[]
i{15*}                 phi=O type=P slope=0 r0=32  q=[16, 17] init=[0, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 19, 18, 19, 18]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15*}              phi=I type=P slope=0 r0=4   q=[15, 14] init=[17, 16, 17]
n{1I,15*}              phi=O type=P slope=0 r0=2   q=[14, 15] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15*}              phi=I type=P slope=0 r0=2   q=[14, 15] init=[1]
n{1O,15*}              phi=O type=P slope=0 r0=4   q=[15, 14] init=[17, 16, 17]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15*}              phi=I type=L slope=1 r0=30  q=[14, 14] init=[14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 17, 16]
n{2*,15*}              phi=O type=L slope=1 r0=30  q=[14, 14] init=[14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 17, 16]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15*}                 phi=I type=P slope=0 r0=32  q=[16, 17] init=[0, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 19, 18, 19, 18]
o{15*}                 phi=O type=P slope=0 r0=1   q=[17, 16] init=[]


==> anc/families/forms/forms_2_16.txt <==
# closed forms of the blocked families of S(2,16,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16*}                 phi=I type=P slope=0 r0=2   q=[15, 14] init=[17]
i{16*}                 phi=O type=P slope=0 r0=2   q=[14, 15] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16*}              phi=I type=P slope=0 r0=2   q=[14, 15] init=[16]
n{1I,16*}              phi=O type=P slope=0 r0=2   q=[15, 14] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16*}              phi=I type=P slope=0 r0=2   q=[15, 14] init=[0]
n{1O,16*}              phi=O type=P slope=0 r0=2   q=[14, 15] init=[16]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16*}              phi=I type=L slope=1 r0=1   q=[14, 14] init=[]
n{2*,16*}              phi=O type=L slope=1 r0=1   q=[14, 14] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16*}                 phi=I type=P slope=0 r0=2   q=[14, 15] init=[1]
o{16*}                 phi=O type=P slope=0 r0=2   q=[15, 14] init=[17]


==> anc/families/forms/forms_2_17.txt <==
# closed forms of the blocked families of S(2,17,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17*}                 phi=I type=P slope=0 r0=50  q=[32, 33] init=[18, 19, 18, 21, 22, 23, 22, 25, 26, 27, 26, 29, 30, 31, 30, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 34, 35, 34, 35]
i{17*}                 phi=O type=P slope=0 r0=15  q=[33, 32] init=[0, 19, 20, 21, 20, 23, 24, 25, 24, 27, 28, 29, 28, 31]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17*}              phi=I type=P slope=0 r0=32  q=[17, 16] init=[19, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 18, 19]
n{1I,17*}              phi=O type=P slope=0 r0=2   q=[16, 17] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17*}              phi=I type=P slope=0 r0=2   q=[16, 17] init=[1]
n{1O,17*}              phi=O type=P slope=0 r0=32  q=[17, 16] init=[19, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 18, 19]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17*}              phi=I type=L slope=1 r0=48  q=[16, 16] init=[16, 19, 18, 21, 20, 23, 22, 25, 24, 27, 26, 29, 28, 31, 30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 33, 32]
n{2*,17*}              phi=O type=L slope=1 r0=48  q=[16, 16] init=[16, 19, 18, 21, 20, 23, 22, 25, 24, 27, 26, 29, 28, 31, 30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 33, 32]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17*}                 phi=I type=P slope=0 r0=15  q=[33, 32] init=[0, 19, 20, 21, 20, 23, 24, 25, 24, 27, 28, 29, 28, 31]
o{17*}                 phi=O type=P slope=0 r0=50  q=[32, 33] init=[18, 19, 18, 21, 22, 23, 22, 25, 26, 27, 26, 29, 30, 31, 30, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 34, 35, 34, 35]


==> anc/families/forms/forms_2_18.txt <==
# closed forms of the blocked families of S(2,18,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18*}                 phi=I type=P slope=0 r0=2   q=[17, 16] init=[19]
i{18*}                 phi=O type=P slope=0 r0=2   q=[16, 17] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18*}              phi=I type=P slope=0 r0=2   q=[16, 17] init=[18]
n{1I,18*}              phi=O type=P slope=0 r0=2   q=[17, 16] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18*}              phi=I type=P slope=0 r0=2   q=[17, 16] init=[0]
n{1O,18*}              phi=O type=P slope=0 r0=2   q=[16, 17] init=[18]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18*}              phi=I type=L slope=1 r0=1   q=[16, 16] init=[]
n{2*,18*}              phi=O type=L slope=1 r0=1   q=[16, 16] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18*}                 phi=I type=P slope=0 r0=2   q=[16, 17] init=[1]
o{18*}                 phi=O type=P slope=0 r0=2   q=[17, 16] init=[19]


==> anc/families/forms/forms_2_19.txt <==
# closed forms of the blocked families of S(2,19,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19*}                 phi=I type=P slope=0 r0=1   q=[21, 20] init=[]
i{19*}                 phi=O type=P slope=0 r0=8   q=[20, 21] init=[0, 20, 21, 23, 22, 23, 22]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19*}              phi=I type=P slope=0 r0=4   q=[19, 18] init=[21, 20, 21]
n{1I,19*}              phi=O type=P slope=0 r0=2   q=[18, 19] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19*}              phi=I type=P slope=0 r0=2   q=[18, 19] init=[1]
n{1O,19*}              phi=O type=P slope=0 r0=4   q=[19, 18] init=[21, 20, 21]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19*}              phi=I type=L slope=1 r0=6   q=[18, 18] init=[18, 22, 23, 21, 20]
n{2*,19*}              phi=O type=L slope=1 r0=6   q=[18, 18] init=[18, 22, 23, 21, 20]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19*}                 phi=I type=P slope=0 r0=8   q=[20, 21] init=[0, 20, 21, 23, 22, 23, 22]
o{19*}                 phi=O type=P slope=0 r0=1   q=[21, 20] init=[]


==> anc/families/forms/forms_2_20.txt <==
# closed forms of the blocked families of S(2,20,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20*}                 phi=I type=P slope=0 r0=2   q=[19, 18] init=[21]
i{20*}                 phi=O type=P slope=0 r0=2   q=[18, 19] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20*}              phi=I type=P slope=0 r0=2   q=[18, 19] init=[20]
n{1I,20*}              phi=O type=P slope=0 r0=2   q=[19, 18] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20*}              phi=I type=P slope=0 r0=2   q=[19, 18] init=[0]
n{1O,20*}              phi=O type=P slope=0 r0=2   q=[18, 19] init=[20]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20*}              phi=I type=L slope=1 r0=1   q=[18, 18] init=[]
n{2*,20*}              phi=O type=L slope=1 r0=1   q=[18, 18] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20*}                 phi=I type=P slope=0 r0=2   q=[18, 19] init=[1]
o{20*}                 phi=O type=P slope=0 r0=2   q=[19, 18] init=[21]


==> anc/families/forms/forms_2_21.txt <==
# closed forms of the blocked families of S(2,21,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21*}                 phi=I type=P slope=0 r0=14  q=[24, 25] init=[22, 23, 22, 24, 25, 24, 25, 24, 25, 26, 27, 26, 27]
i{21*}                 phi=O type=P slope=0 r0=3   q=[25, 24] init=[0, 23]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21*}              phi=I type=P slope=0 r0=8   q=[21, 20] init=[23, 21, 20, 21, 20, 22, 23]
n{1I,21*}              phi=O type=P slope=0 r0=2   q=[20, 21] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21*}              phi=I type=P slope=0 r0=2   q=[20, 21] init=[1]
n{1O,21*}              phi=O type=P slope=0 r0=8   q=[21, 20] init=[23, 21, 20, 21, 20, 22, 23]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21*}              phi=I type=L slope=1 r0=12  q=[20, 20] init=[20, 23, 22, 26, 27, 28, 29, 30, 31, 25, 24]
n{2*,21*}              phi=O type=L slope=1 r0=12  q=[20, 20] init=[20, 23, 22, 26, 27, 28, 29, 30, 31, 25, 24]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21*}                 phi=I type=P slope=0 r0=3   q=[25, 24] init=[0, 23]
o{21*}                 phi=O type=P slope=0 r0=14  q=[24, 25] init=[22, 23, 22, 24, 25, 24, 25, 24, 25, 26, 27, 26, 27]


==> anc/families/forms/forms_2_22.txt <==
# closed forms of the blocked families of S(2,22,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22*}                 phi=I type=P slope=0 r0=2   q=[21, 20] init=[23]
i{22*}                 phi=O type=P slope=0 r0=2   q=[20, 21] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22*}              phi=I type=P slope=0 r0=2   q=[20, 21] init=[22]
n{1I,22*}              phi=O type=P slope=0 r0=2   q=[21, 20] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22*}              phi=I type=P slope=0 r0=2   q=[21, 20] init=[0]
n{1O,22*}              phi=O type=P slope=0 r0=2   q=[20, 21] init=[22]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22*}              phi=I type=L slope=1 r0=1   q=[20, 20] init=[]
n{2*,22*}              phi=O type=L slope=1 r0=1   q=[20, 20] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22*}                 phi=I type=P slope=0 r0=2   q=[20, 21] init=[1]
o{22*}                 phi=O type=P slope=0 r0=2   q=[21, 20] init=[23]


==> anc/families/forms/forms_2_23.txt <==
# closed forms of the blocked families of S(2,23,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23*}                 phi=I type=P slope=0 r0=1   q=[25, 24] init=[]
i{23*}                 phi=O type=P slope=0 r0=16  q=[24, 25] init=[0, 24, 25, 24, 25, 24, 25, 24, 25, 24, 25, 27, 26, 27, 26]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23*}              phi=I type=P slope=0 r0=4   q=[23, 22] init=[25, 24, 25]
n{1I,23*}              phi=O type=P slope=0 r0=2   q=[22, 23] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23*}              phi=I type=P slope=0 r0=2   q=[22, 23] init=[1]
n{1O,23*}              phi=O type=P slope=0 r0=4   q=[23, 22] init=[25, 24, 25]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23*}              phi=I type=L slope=1 r0=14  q=[22, 22] init=[22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 25, 24]
n{2*,23*}              phi=O type=L slope=1 r0=14  q=[22, 22] init=[22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 25, 24]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23*}                 phi=I type=P slope=0 r0=16  q=[24, 25] init=[0, 24, 25, 24, 25, 24, 25, 24, 25, 24, 25, 27, 26, 27, 26]
o{23*}                 phi=O type=P slope=0 r0=1   q=[25, 24] init=[]


==> anc/families/forms/forms_2_24.txt <==
# closed forms of the blocked families of S(2,24,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24*}                 phi=I type=P slope=0 r0=2   q=[23, 22] init=[25]
i{24*}                 phi=O type=P slope=0 r0=2   q=[22, 23] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24*}              phi=I type=P slope=0 r0=2   q=[22, 23] init=[24]
n{1I,24*}              phi=O type=P slope=0 r0=2   q=[23, 22] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24*}              phi=I type=P slope=0 r0=2   q=[23, 22] init=[0]
n{1O,24*}              phi=O type=P slope=0 r0=2   q=[22, 23] init=[24]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24*}              phi=I type=L slope=1 r0=1   q=[22, 22] init=[]
n{2*,24*}              phi=O type=L slope=1 r0=1   q=[22, 22] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24*}                 phi=I type=P slope=0 r0=2   q=[22, 23] init=[1]
o{24*}                 phi=O type=P slope=0 r0=2   q=[23, 22] init=[25]


==> anc/families/forms/forms_2_25.txt <==
# closed forms of the blocked families of S(2,25,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25*}                 phi=I type=P slope=0 r0=58  q=[32, 33] init=[26, 27, 26, 29, 30, 31, 30, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 34, 35, 34, 35]
i{25*}                 phi=O type=P slope=0 r0=7   q=[33, 32] init=[0, 27, 28, 29, 28, 31]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25*}              phi=I type=P slope=0 r0=16  q=[25, 24] init=[27, 25, 24, 25, 24, 25, 24, 25, 24, 25, 24, 25, 24, 26, 27]
n{1I,25*}              phi=O type=P slope=0 r0=2   q=[24, 25] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25*}              phi=I type=P slope=0 r0=2   q=[24, 25] init=[1]
n{1O,25*}              phi=O type=P slope=0 r0=16  q=[25, 24] init=[27, 25, 24, 25, 24, 25, 24, 25, 24, 25, 24, 25, 24, 26, 27]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25*}              phi=I type=L slope=1 r0=56  q=[24, 24] init=[24, 27, 26, 29, 28, 31, 30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 33, 32]
n{2*,25*}              phi=O type=L slope=1 r0=56  q=[24, 24] init=[24, 27, 26, 29, 28, 31, 30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 33, 32]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25*}                 phi=I type=P slope=0 r0=7   q=[33, 32] init=[0, 27, 28, 29, 28, 31]
o{25*}                 phi=O type=P slope=0 r0=58  q=[32, 33] init=[26, 27, 26, 29, 30, 31, 30, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 34, 35, 34, 35]


==> anc/families/forms/forms_2_26.txt <==
# closed forms of the blocked families of S(2,26,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26*}                 phi=I type=P slope=0 r0=2   q=[25, 24] init=[27]
i{26*}                 phi=O type=P slope=0 r0=2   q=[24, 25] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26*}              phi=I type=P slope=0 r0=2   q=[24, 25] init=[26]
n{1I,26*}              phi=O type=P slope=0 r0=2   q=[25, 24] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26*}              phi=I type=P slope=0 r0=2   q=[25, 24] init=[0]
n{1O,26*}              phi=O type=P slope=0 r0=2   q=[24, 25] init=[26]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26*}              phi=I type=L slope=1 r0=1   q=[24, 24] init=[]
n{2*,26*}              phi=O type=L slope=1 r0=1   q=[24, 24] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26*}                 phi=I type=P slope=0 r0=2   q=[24, 25] init=[1]
o{26*}                 phi=O type=P slope=0 r0=2   q=[25, 24] init=[27]


==> anc/families/forms/forms_2_27.txt <==
# closed forms of the blocked families of S(2,27,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27*}                 phi=I type=P slope=0 r0=1   q=[29, 28] init=[]
i{27*}                 phi=O type=P slope=0 r0=8   q=[28, 29] init=[0, 28, 29, 31, 30, 31, 30]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27*}              phi=I type=P slope=0 r0=4   q=[27, 26] init=[29, 28, 29]
n{1I,27*}              phi=O type=P slope=0 r0=2   q=[26, 27] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27*}              phi=I type=P slope=0 r0=2   q=[26, 27] init=[1]
n{1O,27*}              phi=O type=P slope=0 r0=4   q=[27, 26] init=[29, 28, 29]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27*}              phi=I type=L slope=1 r0=6   q=[26, 26] init=[26, 30, 31, 29, 28]
n{2*,27*}              phi=O type=L slope=1 r0=6   q=[26, 26] init=[26, 30, 31, 29, 28]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27*}                 phi=I type=P slope=0 r0=8   q=[28, 29] init=[0, 28, 29, 31, 30, 31, 30]
o{27*}                 phi=O type=P slope=0 r0=1   q=[29, 28] init=[]


==> anc/families/forms/forms_2_28.txt <==
# closed forms of the blocked families of S(2,28,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28*}                 phi=I type=P slope=0 r0=2   q=[27, 26] init=[29]
i{28*}                 phi=O type=P slope=0 r0=2   q=[26, 27] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28*}              phi=I type=P slope=0 r0=2   q=[26, 27] init=[28]
n{1I,28*}              phi=O type=P slope=0 r0=2   q=[27, 26] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28*}              phi=I type=P slope=0 r0=2   q=[27, 26] init=[0]
n{1O,28*}              phi=O type=P slope=0 r0=2   q=[26, 27] init=[28]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28*}              phi=I type=L slope=1 r0=1   q=[26, 26] init=[]
n{2*,28*}              phi=O type=L slope=1 r0=1   q=[26, 26] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28*}                 phi=I type=P slope=0 r0=2   q=[26, 27] init=[1]
o{28*}                 phi=O type=P slope=0 r0=2   q=[27, 26] init=[29]


==> anc/families/forms/forms_2_29.txt <==
# closed forms of the blocked families of S(2,29,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29*}                 phi=I type=P slope=0 r0=62  q=[32, 33] init=[30, 31, 30, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 34, 35, 34, 35]
i{29*}                 phi=O type=P slope=0 r0=3   q=[33, 32] init=[0, 31]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29*}              phi=I type=P slope=0 r0=8   q=[29, 28] init=[31, 29, 28, 29, 28, 30, 31]
n{1I,29*}              phi=O type=P slope=0 r0=2   q=[28, 29] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29*}              phi=I type=P slope=0 r0=2   q=[28, 29] init=[1]
n{1O,29*}              phi=O type=P slope=0 r0=8   q=[29, 28] init=[31, 29, 28, 29, 28, 30, 31]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29*}              phi=I type=L slope=1 r0=60  q=[28, 28] init=[28, 31, 30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 33, 32]
n{2*,29*}              phi=O type=L slope=1 r0=60  q=[28, 28] init=[28, 31, 30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 33, 32]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29*}                 phi=I type=P slope=0 r0=3   q=[33, 32] init=[0, 31]
o{29*}                 phi=O type=P slope=0 r0=62  q=[32, 33] init=[30, 31, 30, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 34, 35, 34, 35]


==> anc/families/forms/forms_2_3.txt <==
# closed forms of the blocked families of S(2,3,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5] init=[0, 4, 5, 7, 6, 7, 6]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2] init=[5, 4, 5]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3*}               phi=I type=L slope=1 r0=6   q=[2, 2] init=[2, 6, 7, 5, 4]
n{2*,3*}               phi=O type=L slope=1 r0=6   q=[2, 2] init=[2, 6, 7, 5, 4]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4] init=[]


==> anc/families/forms/forms_2_30.txt <==
# closed forms of the blocked families of S(2,30,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30*}                 phi=I type=P slope=0 r0=2   q=[29, 28] init=[31]
i{30*}                 phi=O type=P slope=0 r0=2   q=[28, 29] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30*}              phi=I type=P slope=0 r0=2   q=[28, 29] init=[30]
n{1I,30*}              phi=O type=P slope=0 r0=2   q=[29, 28] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30*}              phi=I type=P slope=0 r0=2   q=[29, 28] init=[0]
n{1O,30*}              phi=O type=P slope=0 r0=2   q=[28, 29] init=[30]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30*}              phi=I type=L slope=1 r0=1   q=[28, 28] init=[]
n{2*,30*}              phi=O type=L slope=1 r0=1   q=[28, 28] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30*}                 phi=I type=P slope=0 r0=2   q=[28, 29] init=[1]
o{30*}                 phi=O type=P slope=0 r0=2   q=[29, 28] init=[31]


==> anc/families/forms/forms_2_31.txt <==
# closed forms of the blocked families of S(2,31,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31*}                 phi=I type=P slope=0 r0=1   q=[33, 32] init=[]
i{31*}                 phi=O type=P slope=0 r0=64  q=[32, 33] init=[0, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 35, 34, 35, 34]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31*}              phi=I type=P slope=0 r0=4   q=[31, 30] init=[33, 32, 33]
n{1I,31*}              phi=O type=P slope=0 r0=2   q=[30, 31] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31*}              phi=I type=P slope=0 r0=2   q=[30, 31] init=[1]
n{1O,31*}              phi=O type=P slope=0 r0=4   q=[31, 30] init=[33, 32, 33]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31*}              phi=I type=L slope=1 r0=62  q=[30, 30] init=[30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 33, 32]
n{2*,31*}              phi=O type=L slope=1 r0=62  q=[30, 30] init=[30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 33, 32]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31*}                 phi=I type=P slope=0 r0=64  q=[32, 33] init=[0, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 35, 34, 35, 34]
o{31*}                 phi=O type=P slope=0 r0=1   q=[33, 32] init=[]


==> anc/families/forms/forms_2_32.txt <==
# closed forms of the blocked families of S(2,32,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32*}                 phi=I type=P slope=0 r0=2   q=[31, 30] init=[33]
i{32*}                 phi=O type=P slope=0 r0=2   q=[30, 31] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32*}              phi=I type=P slope=0 r0=2   q=[30, 31] init=[32]
n{1I,32*}              phi=O type=P slope=0 r0=2   q=[31, 30] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32*}              phi=I type=P slope=0 r0=2   q=[31, 30] init=[0]
n{1O,32*}              phi=O type=P slope=0 r0=2   q=[30, 31] init=[32]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32*}              phi=I type=L slope=1 r0=1   q=[30, 30] init=[]
n{2*,32*}              phi=O type=L slope=1 r0=1   q=[30, 30] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32*}                 phi=I type=P slope=0 r0=2   q=[30, 31] init=[1]
o{32*}                 phi=O type=P slope=0 r0=2   q=[31, 30] init=[33]


==> anc/families/forms/forms_2_33.txt <==
# closed forms of the blocked families of S(2,33,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 200,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33*}                 phi=I type=P slope=0 r0=98  q=[64, 65] init=[34, 35, 34, 37, 38, 39, 38, 41, 42, 43, 42, 45, 46, 47, 46, 49, 50, 51, 50, 53, 54, 55, 54, 57, 58, 59, 58, 61, 62, 63, 62, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 66, 67, 66, 67]
i{33*}                 phi=O type=P slope=0 r0=31  q=[65, 64] init=[0, 35, 36, 37, 36, 39, 40, 41, 40, 43, 44, 45, 44, 47, 48, 49, 48, 51, 52, 53, 52, 55, 56, 57, 56, 59, 60, 61, 60, 63]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33*}              phi=I type=P slope=0 r0=64  q=[33, 32] init=[35, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 34, 35]
n{1I,33*}              phi=O type=P slope=0 r0=2   q=[32, 33] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33*}              phi=I type=P slope=0 r0=2   q=[32, 33] init=[1]
n{1O,33*}              phi=O type=P slope=0 r0=64  q=[33, 32] init=[35, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 33, 32, 34, 35]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33*}              phi=I type=L slope=1 r0=96  q=[32, 32] init=[32, 35, 34, 37, 36, 39, 38, 41, 40, 43, 42, 45, 44, 47, 46, 49, 48, 51, 50, 53, 52, 55, 54, 57, 56, 59, 58, 61, 60, 63, 62, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 65, 64]
n{2*,33*}              phi=O type=L slope=1 r0=96  q=[32, 32] init=[32, 35, 34, 37, 36, 39, 38, 41, 40, 43, 42, 45, 44, 47, 46, 49, 48, 51, 50, 53, 52, 55, 54, 57, 56, 59, 58, 61, 60, 63, 62, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 65, 64]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33*}                 phi=I type=P slope=0 r0=31  q=[65, 64] init=[0, 35, 36, 37, 36, 39, 40, 41, 40, 43, 44, 45, 44, 47, 48, 49, 48, 51, 52, 53, 52, 55, 56, 57, 56, 59, 60, 61, 60, 63]
o{33*}                 phi=O type=P slope=0 r0=98  q=[64, 65] init=[34, 35, 34, 37, 38, 39, 38, 41, 42, 43, 42, 45, 46, 47, 46, 49, 50, 51, 50, 53, 54, 55, 54, 57, 58, 59, 58, 61, 62, 63, 62, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 64, 65, 66, 67, 66, 67]


==> anc/families/forms/forms_2_34.txt <==
# closed forms of the blocked families of S(2,34,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{33I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
i{33O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{33O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
i{34*}                 phi=I type=P slope=0 r0=2   q=[33, 32] init=[35]
i{34*}                 phi=O type=P slope=0 r0=2   q=[32, 33] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,33I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1I,33O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,33O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1I,34*}              phi=I type=P slope=0 r0=2   q=[32, 33] init=[34]
n{1I,34*}              phi=O type=P slope=0 r0=2   q=[33, 32] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1O,33I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1O,33O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34*}              phi=I type=P slope=0 r0=2   q=[33, 32] init=[0]
n{1O,34*}              phi=O type=P slope=0 r0=2   q=[32, 33] init=[34]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,33I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34*}              phi=I type=L slope=1 r0=1   q=[32, 32] init=[]
n{2*,34*}              phi=O type=L slope=1 r0=1   q=[32, 32] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
o{33I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
o{33O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34*}                 phi=I type=P slope=0 r0=2   q=[32, 33] init=[1]
o{34*}                 phi=O type=P slope=0 r0=2   q=[33, 32] init=[35]


==> anc/families/forms/forms_2_35.txt <==
# closed forms of the blocked families of S(2,35,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{33I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
i{33O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{33O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
i{34I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{34I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
i{34O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{34O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
i{35*}                 phi=I type=P slope=0 r0=1   q=[37, 36] init=[]
i{35*}                 phi=O type=P slope=0 r0=8   q=[36, 37] init=[0, 36, 37, 39, 38, 39, 38]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,33I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1I,33O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,33O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1I,34I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,34I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1I,34O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,34O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1I,35*}              phi=I type=P slope=0 r0=4   q=[35, 34] init=[37, 36, 37]
n{1I,35*}              phi=O type=P slope=0 r0=2   q=[34, 35] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1O,33I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1O,33O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1O,34I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1O,34O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35*}              phi=I type=P slope=0 r0=2   q=[34, 35] init=[1]
n{1O,35*}              phi=O type=P slope=0 r0=4   q=[35, 34] init=[37, 36, 37]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,33I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,34I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35*}              phi=I type=L slope=1 r0=6   q=[34, 34] init=[34, 38, 39, 37, 36]
n{2*,35*}              phi=O type=L slope=1 r0=6   q=[34, 34] init=[34, 38, 39, 37, 36]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
o{33I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
o{33O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
o{34I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
o{34O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35*}                 phi=I type=P slope=0 r0=8   q=[36, 37] init=[0, 36, 37, 39, 38, 39, 38]
o{35*}                 phi=O type=P slope=0 r0=1   q=[37, 36] init=[]


==> anc/families/forms/forms_2_36.txt <==
# closed forms of the blocked families of S(2,36,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{33I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
i{33O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{33O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
i{34I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{34I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
i{34O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{34O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
i{35I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{35I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
i{35O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{35O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
i{36*}                 phi=I type=P slope=0 r0=2   q=[35, 34] init=[37]
i{36*}                 phi=O type=P slope=0 r0=2   q=[34, 35] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,33I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1I,33O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,33O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1I,34I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,34I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1I,34O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,34O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1I,35I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,35I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1I,35O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,35O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1I,36*}              phi=I type=P slope=0 r0=2   q=[34, 35] init=[36]
n{1I,36*}              phi=O type=P slope=0 r0=2   q=[35, 34] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1O,33I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1O,33O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1O,34I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1O,34O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1O,35I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1O,35O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36*}              phi=I type=P slope=0 r0=2   q=[35, 34] init=[0]
n{1O,36*}              phi=O type=P slope=0 r0=2   q=[34, 35] init=[36]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,33I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,34I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,35I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36*}              phi=I type=L slope=1 r0=1   q=[34, 34] init=[]
n{2*,36*}              phi=O type=L slope=1 r0=1   q=[34, 34] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
o{33I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
o{33O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
o{34I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
o{34O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
o{35I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
o{35O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36*}                 phi=I type=P slope=0 r0=2   q=[34, 35] init=[1]
o{36*}                 phi=O type=P slope=0 r0=2   q=[35, 34] init=[37]


==> anc/families/forms/forms_2_37.txt <==
# closed forms of the blocked families of S(2,37,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{33I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
i{33O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{33O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
i{34I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{34I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
i{34O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{34O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
i{35I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{35I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
i{35O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{35O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
i{36I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{36I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[37]
i{36O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{36O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[37]
i{37*}                 phi=I type=P slope=0 r0=14  q=[40, 41] init=[38, 39, 38, 40, 41, 40, 41, 40, 41, 42, 43, 42, 43]
i{37*}                 phi=O type=P slope=0 r0=3   q=[41, 40] init=[0, 39]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,33I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1I,33O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,33O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1I,34I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,34I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1I,34O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,34O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1I,35I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,35I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1I,35O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,35O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1I,36I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,36I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1I,36O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,36O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1I,37*}              phi=I type=P slope=0 r0=8   q=[37, 36] init=[39, 37, 36, 37, 36, 38, 39]
n{1I,37*}              phi=O type=P slope=0 r0=2   q=[36, 37] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1O,33I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1O,33O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1O,34I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1O,34O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1O,35I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1O,35O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1O,36I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1O,36O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,37*}              phi=I type=P slope=0 r0=2   q=[36, 37] init=[1]
n{1O,37*}              phi=O type=P slope=0 r0=8   q=[37, 36] init=[39, 37, 36, 37, 36, 38, 39]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,33I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,34I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,35I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,36I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37*}              phi=I type=L slope=1 r0=12  q=[36, 36] init=[36, 39, 38, 42, 43, 44, 45, 46, 47, 41, 40]
n{2*,37*}              phi=O type=L slope=1 r0=12  q=[36, 36] init=[36, 39, 38, 42, 43, 44, 45, 46, 47, 41, 40]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
o{33I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
o{33O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
o{34I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
o{34O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
o{35I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
o{35O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[37]
o{36I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[37]
o{36O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{37*}                 phi=I type=P slope=0 r0=3   q=[41, 40] init=[0, 39]
o{37*}                 phi=O type=P slope=0 r0=14  q=[40, 41] init=[38, 39, 38, 40, 41, 40, 41, 40, 41, 42, 43, 42, 43]


==> anc/families/forms/forms_2_38.txt <==
# closed forms of the blocked families of S(2,38,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{33I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
i{33O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{33O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
i{34I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{34I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
i{34O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{34O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
i{35I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{35I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
i{35O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{35O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
i{36I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{36I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[37]
i{36O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{36O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[37]
i{37I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{37I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[36]
i{37O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{37O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[36]
i{38*}                 phi=I type=P slope=0 r0=2   q=[37, 36] init=[39]
i{38*}                 phi=O type=P slope=0 r0=2   q=[36, 37] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,33I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1I,33O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,33O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1I,34I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,34I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1I,34O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,34O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1I,35I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,35I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1I,35O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,35O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1I,36I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,36I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1I,36O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,36O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1I,37I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,37I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[37]
n{1I,37O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,37O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[37]
n{1I,38*}              phi=I type=P slope=0 r0=2   q=[36, 37] init=[38]
n{1I,38*}              phi=O type=P slope=0 r0=2   q=[37, 36] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1O,33I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1O,33O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1O,34I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1O,34O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1O,35I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1O,35O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1O,36I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1O,36O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,37I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[37]
n{1O,37I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,37O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[37]
n{1O,37O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,38*}              phi=I type=P slope=0 r0=2   q=[37, 36] init=[0]
n{1O,38*}              phi=O type=P slope=0 r0=2   q=[36, 37] init=[38]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,33I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,34I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,35I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,36I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,37I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,38*}              phi=I type=L slope=1 r0=1   q=[36, 36] init=[]
n{2*,38*}              phi=O type=L slope=1 r0=1   q=[36, 36] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
o{33I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
o{33O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
o{34I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
o{34O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
o{35I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
o{35O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[37]
o{36I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[37]
o{36O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{37I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[36]
o{37I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{37O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[36]
o{37O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{38*}                 phi=I type=P slope=0 r0=2   q=[36, 37] init=[1]
o{38*}                 phi=O type=P slope=0 r0=2   q=[37, 36] init=[39]


==> anc/families/forms/forms_2_39.txt <==
# closed forms of the blocked families of S(2,39,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{33I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
i{33O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{33O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
i{34I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{34I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
i{34O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{34O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
i{35I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{35I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
i{35O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{35O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
i{36I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{36I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[37]
i{36O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{36O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[37]
i{37I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{37I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[36]
i{37O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{37O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[36]
i{38I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{38I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[39]
i{38O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{38O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[39]
i{39*}                 phi=I type=P slope=0 r0=1   q=[41, 40] init=[]
i{39*}                 phi=O type=P slope=0 r0=16  q=[40, 41] init=[0, 40, 41, 40, 41, 40, 41, 40, 41, 40, 41, 43, 42, 43, 42]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,33I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1I,33O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,33O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1I,34I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,34I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1I,34O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,34O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1I,35I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,35I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1I,35O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,35O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1I,36I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,36I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1I,36O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,36O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1I,37I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,37I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[37]
n{1I,37O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,37O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[37]
n{1I,38I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,38I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[38]
n{1I,38O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,38O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[38]
n{1I,39*}              phi=I type=P slope=0 r0=4   q=[39, 38] init=[41, 40, 41]
n{1I,39*}              phi=O type=P slope=0 r0=2   q=[38, 39] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1O,33I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1O,33O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1O,34I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1O,34O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1O,35I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1O,35O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1O,36I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1O,36O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,37I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[37]
n{1O,37I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,37O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[37]
n{1O,37O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,38I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[38]
n{1O,38I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,38O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[38]
n{1O,38O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,39*}              phi=I type=P slope=0 r0=2   q=[38, 39] init=[1]
n{1O,39*}              phi=O type=P slope=0 r0=4   q=[39, 38] init=[41, 40, 41]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,33I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,34I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,35I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,36I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,37I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,38I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,38I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,38O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,38O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,39*}              phi=I type=L slope=1 r0=14  q=[38, 38] init=[38, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 41, 40]
n{2*,39*}              phi=O type=L slope=1 r0=14  q=[38, 38] init=[38, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 41, 40]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
o{33I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
o{33O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
o{34I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
o{34O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
o{35I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
o{35O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[37]
o{36I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[37]
o{36O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{37I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[36]
o{37I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{37O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[36]
o{37O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{38I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[39]
o{38I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{38O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[39]
o{38O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{39*}                 phi=I type=P slope=0 r0=16  q=[40, 41] init=[0, 40, 41, 40, 41, 40, 41, 40, 41, 40, 41, 43, 42, 43, 42]
o{39*}                 phi=O type=P slope=0 r0=1   q=[41, 40] init=[]


==> anc/families/forms/forms_2_4.txt <==
# closed forms of the blocked families of S(2,4,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3] init=[4]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4*}               phi=I type=L slope=1 r0=1   q=[2, 2] init=[]
n{2*,4*}               phi=O type=L slope=1 r0=1   q=[2, 2] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2] init=[5]


==> anc/families/forms/forms_2_40.txt <==
# closed forms of the blocked families of S(2,40,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
i{14I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{14I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
i{14O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{14O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
i{15I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{15I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
i{15O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{15O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
i{16I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{16I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
i{16O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{16O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
i{17I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{17I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
i{17O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{17O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
i{18I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{18I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
i{18O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{18O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
i{19I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{19I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
i{19O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{19O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
i{20I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{20I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
i{20O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{20O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
i{21I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{21I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
i{21O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{21O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
i{22I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{22I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
i{22O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{22O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
i{23I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{23I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
i{23O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{23O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
i{24I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{24I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
i{24O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{24O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
i{25I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{25I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
i{25O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{25O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
i{26I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{26I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
i{26O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{26O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
i{27I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{27I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
i{27O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{27O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
i{28I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{28I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
i{28O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{28O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
i{29I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{29I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
i{29O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{29O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
i{30I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{30I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
i{30O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{30O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
i{31I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{31I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
i{31O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{31O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
i{32I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{32I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
i{32O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{32O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
i{33I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{33I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
i{33O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{33O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
i{34I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{34I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
i{34O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{34O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
i{35I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{35I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
i{35O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{35O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
i{36I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{36I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[37]
i{36O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{36O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[37]
i{37I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{37I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[36]
i{37O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{37O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[36]
i{38I}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{38I}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[39]
i{38O}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{38O}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[39]
i{39I}                 phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{39I}                 phi=O type=P slope=0 r0=2   q=[1, 0] init=[38]
i{39O}                 phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{39O}                 phi=O type=P slope=0 r0=2   q=[0, 1] init=[38]
i{40*}                 phi=I type=P slope=0 r0=2   q=[39, 38] init=[41]
i{40*}                 phi=O type=P slope=0 r0=2   q=[38, 39] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1I,14I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,14I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1I,14O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,14O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1I,15I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,15I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1I,15O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,15O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1I,16I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,16I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1I,16O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,16O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1I,17I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,17I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1I,17O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,17O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1I,18I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,18I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1I,18O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,18O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1I,19I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,19I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1I,19O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,19O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1I,20I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,20I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1I,20O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,20O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1I,21I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,21I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1I,21O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,21O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1I,22I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,22I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1I,22O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,22O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1I,23I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,23I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1I,23O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,23O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1I,24I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,24I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1I,24O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,24O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1I,25I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,25I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1I,25O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,25O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1I,26I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,26I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1I,26O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,26O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1I,27I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,27I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1I,27O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,27O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1I,28I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,28I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1I,28O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,28O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1I,29I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,29I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1I,29O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,29O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1I,30I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,30I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1I,30O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,30O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1I,31I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,31I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1I,31O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,31O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1I,32I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,32I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1I,32O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,32O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1I,33I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,33I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1I,33O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,33O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1I,34I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,34I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1I,34O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,34O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1I,35I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,35I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1I,35O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,35O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1I,36I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,36I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1I,36O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,36O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1I,37I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,37I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[37]
n{1I,37O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,37O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[37]
n{1I,38I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,38I}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[38]
n{1I,38O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,38O}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[38]
n{1I,39I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,39I}              phi=O type=P slope=0 r0=2   q=[0, 1] init=[39]
n{1I,39O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,39O}              phi=O type=P slope=0 r0=2   q=[1, 0] init=[39]
n{1I,40*}              phi=I type=P slope=0 r0=2   q=[38, 39] init=[40]
n{1I,40*}              phi=O type=P slope=0 r0=2   q=[39, 38] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
n{1O,14I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,14O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
n{1O,14O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
n{1O,15I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,15O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
n{1O,15O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
n{1O,16I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,16O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
n{1O,16O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
n{1O,17I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,17O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
n{1O,17O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
n{1O,18I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,18O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
n{1O,18O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
n{1O,19I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,19O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
n{1O,19O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
n{1O,20I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,20O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
n{1O,20O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
n{1O,21I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,21O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
n{1O,21O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
n{1O,22I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,22O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
n{1O,22O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
n{1O,23I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,23O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
n{1O,23O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
n{1O,24I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,24O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
n{1O,24O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
n{1O,25I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,25O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
n{1O,25O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
n{1O,26I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,26O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
n{1O,26O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
n{1O,27I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,27O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
n{1O,27O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
n{1O,28I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,28O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
n{1O,28O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
n{1O,29I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,29O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
n{1O,29O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
n{1O,30I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,30O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
n{1O,30O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
n{1O,31I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,31O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
n{1O,31O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
n{1O,32I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,32O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
n{1O,32O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
n{1O,33I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,33O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
n{1O,33O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
n{1O,34I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,34O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
n{1O,34O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
n{1O,35I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,35O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
n{1O,35O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[36]
n{1O,36I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,36O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[36]
n{1O,36O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,37I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[37]
n{1O,37I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,37O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[37]
n{1O,37O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,38I}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[38]
n{1O,38I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,38O}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[38]
n{1O,38O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,39I}              phi=I type=P slope=0 r0=2   q=[1, 0] init=[39]
n{1O,39I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,39O}              phi=I type=P slope=0 r0=2   q=[0, 1] init=[39]
n{1O,39O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,40*}              phi=I type=P slope=0 r0=2   q=[39, 38] init=[0]
n{1O,40*}              phi=O type=P slope=0 r0=2   q=[38, 39] init=[40]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,9I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,10I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,10O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,11I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,11O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,12I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,12O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,13I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,13O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,14I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,14O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,15I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,15O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,16I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,16O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,17I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,17O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,18I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,18O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,19I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,19O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,20I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,20O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,21I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,21O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,22I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,22O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,23I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,23O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,24I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,24O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,25I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,25O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,26I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,26O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,27I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,27O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,28I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,28O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,29I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,29O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,30I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,30O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,31I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,31O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,32I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,32O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,33I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,33O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,34I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,34O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,35I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,35O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,36I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,36O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,37I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,37O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,38I}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,38I}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,38O}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,38O}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,39I}              phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,39I}              phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,39O}              phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,39O}              phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,40*}              phi=I type=L slope=1 r0=1   q=[38, 38] init=[]
n{2*,40*}              phi=O type=L slope=1 r0=1   q=[38, 38] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[15]
o{14I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{14O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[15]
o{14O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[14]
o{15I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{15O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[14]
o{15O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[17]
o{16I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{16O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[17]
o{16O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[16]
o{17I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{17O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[16]
o{17O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[19]
o{18I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{18O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[19]
o{18O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[18]
o{19I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{19O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[18]
o{19O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[21]
o{20I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{20O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[21]
o{20O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[20]
o{21I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{21O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[20]
o{21O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[23]
o{22I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{22O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[23]
o{22O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[22]
o{23I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{23O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[22]
o{23O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[25]
o{24I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{24O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[25]
o{24O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[24]
o{25I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{25O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[24]
o{25O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[27]
o{26I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{26O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[27]
o{26O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[26]
o{27I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{27O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[26]
o{27O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[29]
o{28I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{28O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[29]
o{28O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[28]
o{29I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{29O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[28]
o{29O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[31]
o{30I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{30O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[31]
o{30O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[30]
o{31I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{31O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[30]
o{31O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[33]
o{32I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{32O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[33]
o{32O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[32]
o{33I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{33O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[32]
o{33O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[35]
o{34I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{34O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[35]
o{34O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[34]
o{35I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{35O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[34]
o{35O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[37]
o{36I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{36O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[37]
o{36O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{37I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[36]
o{37I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{37O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[36]
o{37O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{38I}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[39]
o{38I}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{38O}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[39]
o{38O}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{39I}                 phi=I type=P slope=0 r0=2   q=[0, 1] init=[38]
o{39I}                 phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{39O}                 phi=I type=P slope=0 r0=2   q=[1, 0] init=[38]
o{39O}                 phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{40*}                 phi=I type=P slope=0 r0=2   q=[38, 39] init=[1]
o{40*}                 phi=O type=P slope=0 r0=2   q=[39, 38] init=[41]


==> anc/families/forms/forms_2_5.txt <==
# closed forms of the blocked families of S(2,5,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8] init=[0, 7]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5*}               phi=I type=L slope=1 r0=12  q=[4, 4] init=[4, 7, 6, 10, 11, 12, 13, 14, 15, 9, 8]
n{2*,5*}               phi=O type=L slope=1 r0=12  q=[4, 4] init=[4, 7, 6, 10, 11, 12, 13, 14, 15, 9, 8]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]


==> anc/families/forms/forms_2_6.txt <==
# closed forms of the blocked families of S(2,6,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5] init=[6]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6*}               phi=I type=L slope=1 r0=1   q=[4, 4] init=[]
n{2*,6*}               phi=O type=L slope=1 r0=1   q=[4, 4] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4] init=[7]


==> anc/families/forms/forms_2_7.txt <==
# closed forms of the blocked families of S(2,7,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6] init=[9, 8, 9]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7*}               phi=I type=L slope=1 r0=14  q=[6, 6] init=[6, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 9, 8]
n{2*,7*}               phi=O type=L slope=1 r0=14  q=[6, 6] init=[6, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 9, 8]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8] init=[]


==> anc/families/forms/forms_2_8.txt <==
# closed forms of the blocked families of S(2,8,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7] init=[8]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8*}               phi=I type=L slope=1 r0=1   q=[6, 6] init=[]
n{2*,8*}               phi=O type=L slope=1 r0=1   q=[6, 6] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6] init=[9]


==> anc/families/forms/forms_2_9.txt <==
# closed forms of the blocked families of S(2,9,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2*}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
i{2*}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16] init=[0, 11, 12, 13, 12, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,2*}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{2*,2I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,2I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,2O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,3I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,3O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,4I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,4O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,5I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,5O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,6I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,6O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,7I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,7O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,8I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{2*,8O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{2*,9*}               phi=I type=L slope=1 r0=24  q=[8, 8] init=[8, 11, 10, 13, 12, 15, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 17, 16]
n{2*,9*}               phi=O type=L slope=1 r0=24  q=[8, 8] init=[8, 11, 10, 13, 12, 15, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 17, 16]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
o{2*}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_3_10.txt <==
# closed forms of the blocked families of S(3,10,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10*}              phi=I type=L slope=1 r0=6   q=[10, 10, 10, 10, 10, 10, 10, 10] init=[4, 14, 15, 13, 12]
n{3*,10*}              phi=O type=L slope=1 r0=6   q=[10, 10, 10, 10, 10, 10, 10, 10] init=[4, 14, 15, 13, 12]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]


==> anc/families/forms/forms_3_11.txt <==
# closed forms of the blocked families of S(3,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11*}              phi=I type=L slope=1 r0=1   q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[]
n{3*,11*}              phi=O type=L slope=1 r0=1   q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_3_12.txt <==
# closed forms of the blocked families of S(3,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,12*}              phi=I type=L slope=1 r0=6   q=[10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10] init=[8, 12, 13, 15, 14]
n{3*,12*}              phi=O type=L slope=1 r0=6   q=[10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10] init=[8, 12, 13, 15, 14]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_3_13.txt <==
# closed forms of the blocked families of S(3,13,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13*}                 phi=I type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{13*}                 phi=O type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13*}              phi=I type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{1I,13*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,13*}              phi=O type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{2I,13*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,13*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,13*}              phi=I type=L slope=1 r0=28  q=[10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10] init=[9, 14, 15, 16, 17, 12, 13, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 18, 19]
n{3*,13*}              phi=O type=L slope=1 r0=28  q=[10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10] init=[9, 14, 15, 16, 17, 12, 13, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 18, 19]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13*}                 phi=I type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
o{13*}                 phi=O type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_3_14.txt <==
# closed forms of the blocked families of S(3,14,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
i{14*}                 phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]
i{14*}                 phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1I,14*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{1I,14*}              phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,14*}              phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,14*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,14*}              phi=I type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{2I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,14*}              phi=O type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,13I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,13I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,13O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,13O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,14*}              phi=I type=L slope=1 r0=2   q=[14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14] init=[8]
n{3*,14*}              phi=O type=L slope=1 r0=2   q=[14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14] init=[8]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{14*}                 phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
o{14*}                 phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]


==> anc/families/forms/forms_3_4.txt <==
# closed forms of the blocked families of S(3,4,.): V(r) = slope*r + q[r mod 2] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3] init=[4]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3] init=[3, 0, 1]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2] init=[2, 0, 1]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0] init=[5]
n{3*,4*}               phi=I type=L slope=1 r0=6   q=[2, 2] init=[0, 4, 5, 7, 6]
n{3*,4*}               phi=O type=L slope=1 r0=6   q=[2, 2] init=[0, 4, 5, 7, 6]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2] init=[5]


==> anc/families/forms/forms_3_5.txt <==
# closed forms of the blocked families of S(3,5,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[4, 1, 0]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,5*}               phi=I type=L slope=1 r0=12  q=[2, 2, 2, 2] init=[1, 6, 7, 9, 8, 4, 5, 12, 13, 10, 11]
n{3*,5*}               phi=O type=L slope=1 r0=12  q=[2, 2, 2, 2] init=[1, 6, 7, 9, 8, 4, 5, 12, 13, 10, 11]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]


==> anc/families/forms/forms_3_6.txt <==
# closed forms of the blocked families of S(3,6,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[6]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{3*,6*}               phi=I type=L slope=1 r0=2   q=[6, 6, 6, 6] init=[0]
n{3*,6*}               phi=O type=L slope=1 r0=2   q=[6, 6, 6, 6] init=[0]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[7]


==> anc/families/forms/forms_3_7.txt <==
# closed forms of the blocked families of S(3,7,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7*}               phi=I type=L slope=1 r0=14  q=[4, 4, 4, 4, 4, 4, 4, 4] init=[5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 10, 11]
n{3*,7*}               phi=O type=L slope=1 r0=14  q=[4, 4, 4, 4, 4, 4, 4, 4] init=[5, 6, 7, 8, 9, 12, 13, 14, 15, 16, 17, 10, 11]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]


==> anc/families/forms/forms_3_8.txt <==
# closed forms of the blocked families of S(3,8,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8*}               phi=I type=L slope=1 r0=2   q=[6, 6, 6, 6, 6, 6, 6, 6] init=[4]
n{3*,8*}               phi=O type=L slope=1 r0=2   q=[6, 6, 6, 6, 6, 6, 6, 6] init=[4]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]


==> anc/families/forms/forms_3_9.txt <==
# closed forms of the blocked families of S(3,9,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3*}                  phi=I type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
i{3*}                  phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1I,3*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
n{1O,3*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5, 4, 5]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3*}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2I,3*}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3*}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{2O,3*}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{3*,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{3*,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{3*,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{3*,9*}               phi=I type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[5, 10, 11, 12, 13, 14, 15, 16, 17, 20, 21, 22, 23, 8, 9, 24, 25, 26, 27, 28, 29, 18, 19]
n{3*,9*}               phi=O type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[5, 10, 11, 12, 13, 14, 15, 16, 17, 20, 21, 22, 23, 8, 9, 24, 25, 26, 27, 28, 29, 18, 19]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3*}                  phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[0, 4, 5, 7, 6, 7, 6]
o{3*}                  phi=O type=P slope=0 r0=1   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_4_10.txt <==
# closed forms of the blocked families of S(4,10,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7I}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,7I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,8I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,8I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,9I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,9I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,10*}              phi=I type=L slope=1 r0=12  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 8, 9]
n{4*,10*}              phi=O type=L slope=1 r0=12  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 8, 9]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]


==> anc/families/forms/forms_4_11.txt <==
# closed forms of the blocked families of S(4,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7I}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,7I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,8I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,8I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,9I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,9I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,10I}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,10I}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,11*}              phi=I type=L slope=1 r0=6   q=[10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10] init=[8, 12, 13, 15, 14]
n{4*,11*}              phi=O type=L slope=1 r0=6   q=[10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10, 10] init=[8, 12, 13, 15, 14]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_4_12.txt <==
# closed forms of the blocked families of S(4,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7I}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,7I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,8I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,8I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,9I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,9I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,10I}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,10I}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,11I}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,11I}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,11O}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,11O}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,12*}              phi=I type=L slope=1 r0=12  q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[9, 10, 11, 4, 5, 6, 7, 0, 1, 2, 3]
n{4*,12*}              phi=O type=L slope=1 r0=12  q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[9, 10, 11, 4, 5, 6, 7, 0, 1, 2, 3]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_4_13.txt <==
# closed forms of the blocked families of S(4,13,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13*}                 phi=I type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{13*}                 phi=O type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13*}              phi=I type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{1I,13*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,13*}              phi=O type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{2I,13*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,13*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{3I,13*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,13*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7I}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,7I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,8I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,8I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,9I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,9I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,10I}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,10I}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,11I}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,11I}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,11O}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,11O}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,12I}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,12I}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,12O}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,12O}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,13*}              phi=I type=L slope=1 r0=28  q=[14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14] init=[14, 16, 17, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 19, 18]
n{4*,13*}              phi=O type=L slope=1 r0=28  q=[14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14, 14] init=[14, 16, 17, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 19, 18]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13*}                 phi=I type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
o{13*}                 phi=O type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_4_14.txt <==
# closed forms of the blocked families of S(4,14,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
i{14*}                 phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]
i{14*}                 phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1I,14*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{1I,14*}              phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,14*}              phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,14*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,14*}              phi=I type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{2I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,14*}              phi=O type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,14*}              phi=I type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{3I,14*}              phi=O type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,14*}              phi=I type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,14*}              phi=O type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7I}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,7I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,8I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,8I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,9I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,9I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,9O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,10I}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,10I}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,10O}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,11I}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,11I}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,11O}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,11O}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,12I}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,12I}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,12O}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,12O}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,13I}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,13I}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,13O}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{4*,13O}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0]
n{4*,14*}              phi=I type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[15, 8, 9, 10, 11, 4, 5, 6, 7, 0, 1, 2, 3, 12, 13]
n{4*,14*}              phi=O type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[15, 8, 9, 10, 11, 4, 5, 6, 7, 0, 1, 2, 3, 12, 13]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{14*}                 phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
o{14*}                 phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]


==> anc/families/forms/forms_4_5.txt <==
# closed forms of the blocked families of S(4,5,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[4, 1, 0]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[5, 0, 1]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5*}               phi=I type=L slope=1 r0=12  q=[6, 6, 6, 6] init=[6, 8, 9, 12, 13, 14, 15, 16, 17, 11, 10]
n{4*,5*}               phi=O type=L slope=1 r0=12  q=[6, 6, 6, 6] init=[6, 8, 9, 12, 13, 14, 15, 16, 17, 11, 10]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]


==> anc/families/forms/forms_4_6.txt <==
# closed forms of the blocked families of S(4,6,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[6]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6*}               phi=I type=L slope=1 r0=8   q=[0, 0, 0, 0] init=[7, 0, 1, 2, 3, 4, 5]
n{4*,6*}               phi=O type=L slope=1 r0=8   q=[0, 0, 0, 0] init=[7, 0, 1, 2, 3, 4, 5]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[7]


==> anc/families/forms/forms_4_7.txt <==
# closed forms of the blocked families of S(4,7,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7*}               phi=I type=L slope=1 r0=14  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[4, 8, 9, 12, 13, 14, 15, 16, 17, 18, 19, 11, 10]
n{4*,7*}               phi=O type=L slope=1 r0=14  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[4, 8, 9, 12, 13, 14, 15, 16, 17, 18, 19, 11, 10]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]


==> anc/families/forms/forms_4_8.txt <==
# closed forms of the blocked families of S(4,8,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7I}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,7I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,8*}               phi=I type=L slope=1 r0=8   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[5, 6, 7, 0, 1, 2, 3]
n{4*,8*}               phi=O type=L slope=1 r0=8   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[5, 6, 7, 0, 1, 2, 3]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]


==> anc/families/forms/forms_4_9.txt <==
# closed forms of the blocked families of S(4,9,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4*}                  phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
i{4*}                  phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4*}               phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1I,4*}               phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4*}               phi=I type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[0]
n{1O,4*}               phi=O type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[4]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2I,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 0, 1]
n{2O,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 0, 1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3I,4*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 1, 0]
n{3O,4*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 1, 0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{4*,4I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,4I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 0, 1]
n{4*,4O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 0, 1]
n{4*,5I}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,5I}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 1, 0]
n{4*,5O}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 1, 0]
n{4*,6I}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,6I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 0, 1]
n{4*,6O}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 0, 1]
n{4*,7I}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,7I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 1, 0]
n{4*,7O}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 1, 0]
n{4*,8I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,8I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[3, 2, 3, 2, 3, 2, 3, 0, 1]
n{4*,8O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[2, 3, 2, 3, 2, 3, 2, 0, 1]
n{4*,9*}               phi=I type=L slope=1 r0=24  q=[10, 10, 10, 10, 10, 10, 10, 10] init=[10, 12, 13, 15, 14, 16, 17, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 19, 18]
n{4*,9*}               phi=O type=L slope=1 r0=24  q=[10, 10, 10, 10, 10, 10, 10, 10] init=[10, 12, 13, 15, 14, 16, 17, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 19, 18]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4*}                  phi=I type=P slope=0 r0=2   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[1]
o{4*}                  phi=O type=P slope=0 r0=2   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[5]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_5_10.txt <==
# closed forms of the blocked families of S(5,10,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,7I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,8I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,8I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,9I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,9I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,10*}              phi=I type=L slope=1 r0=8   q=[6, 6, 6, 6, 6, 6, 6, 6] init=[6, 4, 5, 8, 9, 3, 2]
n{5*,10*}              phi=O type=L slope=1 r0=8   q=[6, 6, 6, 6, 6, 6, 6, 6] init=[6, 4, 5, 8, 9, 3, 2]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]


==> anc/families/forms/forms_5_11.txt <==
# closed forms of the blocked families of S(5,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,7I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,8I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,8I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,9I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,9I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,10I}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,10I}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,11*}              phi=I type=L slope=1 r0=4   q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[9, 4, 5]
n{5*,11*}              phi=O type=L slope=1 r0=4   q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[9, 4, 5]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_5_12.txt <==
# closed forms of the blocked families of S(5,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{4I,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,7I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,8I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,8I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,9I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,9I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,10I}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,10I}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,11I}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,11I}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,11O}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,11O}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,12*}              phi=I type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[0, 5, 4, 11, 10, 7, 6, 12, 13, 3, 2]
n{5*,12*}              phi=O type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[0, 5, 4, 11, 10, 7, 6, 12, 13, 3, 2]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_5_13.txt <==
# closed forms of the blocked families of S(5,13,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13*}                 phi=I type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{13*}                 phi=O type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13*}              phi=I type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{1I,13*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,13*}              phi=O type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{2I,13*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,13*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{3I,13*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,13*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,13*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 14, 15, 9, 8, 12, 13]
n{4I,13*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,13*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{4O,13*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 14, 15, 9, 8, 12, 13]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,7I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,8I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,8I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,9I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,9I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,10I}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,10I}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,11I}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,11I}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,11O}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,11O}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,12I}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,12I}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,12O}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,12O}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,13*}              phi=I type=L slope=1 r0=28  q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[8, 10, 11, 12, 13, 6, 7, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 20, 21]
n{5*,13*}              phi=O type=L slope=1 r0=28  q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[8, 10, 11, 12, 13, 6, 7, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 20, 21]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13*}                 phi=I type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
o{13*}                 phi=O type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_5_14.txt <==
# closed forms of the blocked families of S(5,14,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
i{14*}                 phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]
i{14*}                 phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1I,14*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{1I,14*}              phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,14*}              phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,14*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,14*}              phi=I type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{2I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,14*}              phi=O type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,14*}              phi=I type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{3I,14*}              phi=O type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,14*}              phi=I type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,14*}              phi=O type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,13I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4I,13I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4I,13O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4I,13O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4I,14*}              phi=I type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9, 13, 12, 14, 15]
n{4I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,13I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4O,13I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4O,13O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4O,13O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,14*}              phi=O type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9, 13, 12, 14, 15]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,7I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,8I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,8I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,9I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,9I}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,9O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,10I}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,10I}              phi=O type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=I type=P slope=0 r0=12  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,10O}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,11I}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,11I}              phi=O type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,11O}              phi=I type=P slope=0 r0=12  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,11O}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,12I}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,12I}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,12O}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,12O}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,13I}              phi=I type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,13I}              phi=O type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,13O}              phi=I type=P slope=0 r0=14  q=[2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 0, 1]
n{5*,13O}              phi=O type=P slope=0 r0=14  q=[3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 3, 2, 6, 7, 0, 1]
n{5*,14*}              phi=I type=L slope=1 r0=12  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[2, 11, 10, 13, 12, 7, 6, 16, 17, 0, 1]
n{5*,14*}              phi=O type=L slope=1 r0=12  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[2, 11, 10, 13, 12, 7, 6, 16, 17, 0, 1]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{14*}                 phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
o{14*}                 phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]


==> anc/families/forms/forms_5_6.txt <==
# closed forms of the blocked families of S(5,6,.): V(r) = slope*r + q[r mod 4] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[6]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6*}               phi=I type=L slope=1 r0=12  q=[2, 2, 2, 2] init=[0, 3, 2, 5, 4, 8, 9, 10, 11, 13, 12]
n{5*,6*}               phi=O type=L slope=1 r0=12  q=[2, 2, 2, 2] init=[0, 3, 2, 5, 4, 8, 9, 10, 11, 13, 12]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4] init=[7]


==> anc/families/forms/forms_5_7.txt <==
# closed forms of the blocked families of S(5,7,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7*}               phi=I type=L slope=1 r0=16  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17, 12, 13]
n{5*,7*}               phi=O type=L slope=1 r0=16  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 16, 17, 12, 13]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]


==> anc/families/forms/forms_5_8.txt <==
# closed forms of the blocked families of S(5,8,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,7I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,8*}               phi=I type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4] init=[2, 6, 7, 8, 9, 10, 11, 12, 13, 15, 14]
n{5*,8*}               phi=O type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4] init=[2, 6, 7, 8, 9, 10, 11, 12, 13, 15, 14]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]


==> anc/families/forms/forms_5_9.txt <==
# closed forms of the blocked families of S(5,9,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5*}                  phi=I type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
i{5*}                  phi=O type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1I,5*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
n{1O,5*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7, 5, 4, 5, 4, 6, 7]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2I,5*}               phi=O type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5*}               phi=I type=P slope=0 r0=4   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 1, 0]
n{2O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 1, 0, 8, 9]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3I,5*}               phi=O type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5*}               phi=I type=P slope=0 r0=4   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 0, 1]
n{3O,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 0, 1, 6, 7]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5*}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4I,5*}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5*}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 1, 0]
n{4O,5*}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 8, 6, 1, 0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{5*,5I}               phi=I type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,5I}               phi=O type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=I type=P slope=0 r0=6   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 0, 1]
n{5*,5O}               phi=O type=P slope=0 r0=6   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 9, 7, 0, 1]
n{5*,6I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,6I}               phi=O type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=I type=P slope=0 r0=8   q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 1, 0]
n{5*,6O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[6, 2, 3, 2, 3, 1, 0, 7, 6]
n{5*,7I}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,7I}               phi=O type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=I type=P slope=0 r0=8   q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 0, 1]
n{5*,7O}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[7, 3, 2, 3, 2, 0, 1, 6, 7]
n{5*,8I}               phi=I type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,8I}               phi=O type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=I type=P slope=0 r0=10  q=[3, 2, 3, 2, 3, 2, 3, 2] init=[4, 3, 2, 3, 2, 3, 2, 1, 0]
n{5*,8O}               phi=O type=P slope=0 r0=10  q=[2, 3, 2, 3, 2, 3, 2, 3] init=[5, 2, 3, 2, 3, 7, 6, 1, 0]
n{5*,9*}               phi=I type=L slope=1 r0=24  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[12, 4, 5, 6, 7, 2, 3, 9, 8, 14, 15, 16, 17, 10, 11, 18, 19, 22, 23, 24, 25, 20, 21]
n{5*,9*}               phi=O type=L slope=1 r0=24  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[12, 4, 5, 6, 7, 2, 3, 9, 8, 14, 15, 16, 17, 10, 11, 18, 19, 22, 23, 24, 25, 20, 21]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5*}                  phi=I type=P slope=0 r0=3   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0, 7]
o{5*}                  phi=O type=P slope=0 r0=14  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[6, 7, 6, 8, 9, 8, 9, 8, 9, 10, 11, 10, 11]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_6_10.txt <==
# closed forms of the blocked families of S(6,10,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,7I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,8I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,8I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,9I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,9I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,10*}              phi=I type=L slope=1 r0=14  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 8, 9]
n{6*,10*}              phi=O type=L slope=1 r0=14  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 8, 9]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]


==> anc/families/forms/forms_6_11.txt <==
# closed forms of the blocked families of S(6,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{5I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,7I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,8I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,8I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,9I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,9I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,10I}              phi=I type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,10I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=O type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,11*}              phi=I type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[8, 1, 0, 2, 3, 7, 6, 10, 11]
n{6*,11*}              phi=O type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[8, 1, 0, 2, 3, 7, 6, 10, 11]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_6_12.txt <==
# closed forms of the blocked families of S(6,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{4I,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{5I,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,7I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,8I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,8I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,9I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,9I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,10I}              phi=I type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,10I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=O type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,11I}              phi=I type=P slope=0 r0=16  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 7, 6]
n{6*,11I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,11O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,11O}              phi=O type=P slope=0 r0=16  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 7, 6]
n{6*,12*}              phi=I type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2] init=[15, 0, 1, 2, 3, 6, 7, 8, 9, 4, 5, 10, 11]
n{6*,12*}              phi=O type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2] init=[15, 0, 1, 2, 3, 6, 7, 8, 9, 4, 5, 10, 11]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_6_13.txt <==
# closed forms of the blocked families of S(6,13,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13*}                 phi=I type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{13*}                 phi=O type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13*}              phi=I type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{1I,13*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,13*}              phi=O type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{2I,13*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,13*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{3I,13*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,13*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,13*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 14, 15, 9, 8, 12, 13]
n{4I,13*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,13*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{4O,13*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 14, 15, 9, 8, 12, 13]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,13*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 15, 14, 8, 9, 13, 12]
n{5I,13*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,13*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{5O,13*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 15, 14, 8, 9, 13, 12]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,7I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,8I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,8I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,9I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,9I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,10I}              phi=I type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,10I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=O type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,11I}              phi=I type=P slope=0 r0=16  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 7, 6]
n{6*,11I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,11O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,11O}              phi=O type=P slope=0 r0=16  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 7, 6]
n{6*,12I}              phi=I type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 2, 3, 0, 1, 5, 4, 6, 7]
n{6*,12I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,12O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,12O}              phi=O type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 2, 3, 0, 1, 5, 4, 6, 7]
n{6*,13*}              phi=I type=L slope=1 r0=28  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[8, 3, 2, 11, 10, 1, 0, 16, 17, 4, 5, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 21, 20]
n{6*,13*}              phi=O type=L slope=1 r0=28  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[8, 3, 2, 11, 10, 1, 0, 16, 17, 4, 5, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 21, 20]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13*}                 phi=I type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
o{13*}                 phi=O type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_6_14.txt <==
# closed forms of the blocked families of S(6,14,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
i{14*}                 phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]
i{14*}                 phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1I,14*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{1I,14*}              phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,14*}              phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,14*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,14*}              phi=I type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{2I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,14*}              phi=O type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,14*}              phi=I type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{3I,14*}              phi=O type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,14*}              phi=I type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,14*}              phi=O type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,13I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4I,13I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4I,13O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4I,13O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4I,14*}              phi=I type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9, 13, 12, 14, 15]
n{4I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,13I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4O,13I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4O,13O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4O,13O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,14*}              phi=O type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9, 13, 12, 14, 15]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,13I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5I,13I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5I,13O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5I,13O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5I,14*}              phi=I type=P slope=0 r0=18  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8, 12, 13, 15, 14]
n{5I,14*}              phi=O type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,13I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5O,13I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5O,13O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5O,13O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5O,14*}              phi=I type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,14*}              phi=O type=P slope=0 r0=18  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8, 12, 13, 15, 14]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,7I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,8I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,8I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,9I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,9I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,9O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 7, 6, 3, 2, 1, 0]
n{6*,10I}              phi=I type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,10I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,10O}              phi=O type=P slope=0 r0=16  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 6, 7]
n{6*,11I}              phi=I type=P slope=0 r0=16  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 7, 6]
n{6*,11I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,11O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,11O}              phi=O type=P slope=0 r0=16  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 7, 6]
n{6*,12I}              phi=I type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 2, 3, 0, 1, 5, 4, 6, 7]
n{6*,12I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,12O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,12O}              phi=O type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 2, 3, 0, 1, 5, 4, 6, 7]
n{6*,13I}              phi=I type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 3, 2, 1, 0, 4, 5, 7, 6]
n{6*,13I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,13O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 5, 4, 5, 4, 3, 2, 1, 0]
n{6*,13O}              phi=O type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 4, 5, 4, 5, 3, 2, 1, 0, 4, 5, 7, 6]
n{6*,14*}              phi=I type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2] init=[9, 2, 3, 0, 1, 10, 11, 12, 13, 4, 5, 6, 7]
n{6*,14*}              phi=O type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2] init=[9, 2, 3, 0, 1, 10, 11, 12, 13, 4, 5, 6, 7]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{14*}                 phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
o{14*}                 phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]


==> anc/families/forms/forms_6_7.txt <==
# closed forms of the blocked families of S(6,7,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7*}               phi=I type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[2, 5, 4, 7, 6, 9, 8, 11, 10, 14, 15, 13, 12]
n{6*,7*}               phi=O type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[2, 5, 4, 7, 6, 9, 8, 11, 10, 14, 15, 13, 12]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]


==> anc/families/forms/forms_6_8.txt <==
# closed forms of the blocked families of S(6,8,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,7I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,8*}               phi=I type=L slope=1 r0=8   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[3, 0, 1, 6, 7, 4, 5]
n{6*,8*}               phi=O type=L slope=1 r0=8   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[3, 0, 1, 6, 7, 4, 5]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]


==> anc/families/forms/forms_6_9.txt <==
# closed forms of the blocked families of S(6,9,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6*}                  phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
i{6*}                  phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6*}               phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1I,6*}               phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6*}               phi=I type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[0]
n{1O,6*}               phi=O type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[6]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6*}               phi=I type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 0, 1, 2, 3]
n{2O,6*}               phi=O type=P slope=0 r0=8   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 0, 1, 2, 3, 6, 7]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6*}               phi=I type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 1, 0, 3, 2]
n{3O,6*}               phi=O type=P slope=0 r0=8   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 1, 0, 3, 2, 7, 6]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4I,6*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 2, 3, 0, 1]
n{4O,6*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 2, 3, 0, 1, 5, 4, 6, 7]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5I,6*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 3, 2, 1, 0]
n{5O,6*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 3, 2, 1, 0, 4, 5, 7, 6]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{6*,6I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,6I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 0, 1, 2, 3]
n{6*,6O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 6, 7, 5, 4, 0, 1, 2, 3]
n{6*,7I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,7I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 5, 4, 1, 0, 3, 2]
n{6*,7O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 7, 6, 4, 5, 1, 0, 3, 2]
n{6*,8I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,8I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[5, 4, 5, 4, 5, 2, 3, 0, 1]
n{6*,8O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[4, 5, 4, 6, 7, 2, 3, 0, 1]
n{6*,9*}               phi=I type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[12, 1, 0, 10, 14, 4, 5, 7, 6, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29, 21, 20]
n{6*,9*}               phi=O type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[12, 1, 0, 10, 14, 4, 5, 7, 6, 16, 17, 18, 19, 22, 23, 24, 25, 26, 27, 28, 29, 21, 20]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6*}                  phi=I type=P slope=0 r0=2   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[1]
o{6*}                  phi=O type=P slope=0 r0=2   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[7]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_7_10.txt <==
# closed forms of the blocked families of S(7,10,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6I,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{6I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{7*,7I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,7I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,8I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,8I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,9I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,9I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,10*}              phi=I type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[0, 3, 2, 5, 4, 7, 6, 8, 9]
n{7*,10*}              phi=O type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[0, 3, 2, 5, 4, 7, 6, 8, 9]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]


==> anc/families/forms/forms_7_11.txt <==
# closed forms of the blocked families of S(7,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{5I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6I,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{6I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,11*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{7*,7I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,7I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,8I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,8I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,9I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,9I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,10I}              phi=I type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,10I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=O type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,11*}              phi=I type=L slope=1 r0=8   q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[12, 0, 1, 8, 9, 6, 7]
n{7*,11*}              phi=O type=L slope=1 r0=8   q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[12, 0, 1, 8, 9, 6, 7]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_7_12.txt <==
# closed forms of the blocked families of S(7,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{4I,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{5I,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6I,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{6I,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{7*,7I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,7I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,8I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,8I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,9I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,9I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,10I}              phi=I type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,10I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=O type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,11I}              phi=I type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 7, 6, 8, 9]
n{7*,11I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,11O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,11O}              phi=O type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 7, 6, 8, 9]
n{7*,12*}              phi=I type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[12, 1, 0, 7, 6, 8, 9, 10, 11, 4, 5]
n{7*,12*}              phi=O type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[12, 1, 0, 7, 6, 8, 9, 10, 11, 4, 5]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_7_13.txt <==
# closed forms of the blocked families of S(7,13,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13*}                 phi=I type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{13*}                 phi=O type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13*}              phi=I type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{1I,13*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1O,13*}              phi=O type=P slope=0 r0=8   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15, 13, 12, 13, 12, 14, 15]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{2I,13*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{2O,13*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 16, 17, 10, 11, 12, 13]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{3I,13*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3O,13*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 14, 15, 11, 10, 13, 12]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,13*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 14, 15, 9, 8, 12, 13]
n{4I,13*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,13*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{4O,13*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 14, 15, 9, 8, 12, 13]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,13*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 15, 14, 8, 9, 13, 12]
n{5I,13*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,13*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{5O,13*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 15, 14, 8, 9, 13, 12]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6I,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,12I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6I,12I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6I,12O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6I,12O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6I,13*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[14, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 12, 13, 9, 8, 15, 14]
n{6I,13*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,12I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6O,12I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6O,12O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6O,12O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6O,13*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[12, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{6O,13*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[14, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 12, 13, 9, 8, 15, 14]
n{7*,7I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,7I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,8I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,8I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,9I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,9I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,10I}              phi=I type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,10I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=O type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,11I}              phi=I type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 7, 6, 8, 9]
n{7*,11I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,11O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,11O}              phi=O type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 7, 6, 8, 9]
n{7*,12I}              phi=I type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 3, 2, 1, 0, 9, 8, 6, 7]
n{7*,12I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,12O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,12O}              phi=O type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 3, 2, 1, 0, 9, 8, 6, 7]
n{7*,13*}              phi=I type=L slope=1 r0=28  q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[11, 10, 13, 0, 1, 2, 3, 16, 17, 18, 19, 21, 20, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 22, 23]
n{7*,13*}              phi=O type=L slope=1 r0=28  q=[8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8, 8] init=[11, 10, 13, 0, 1, 2, 3, 16, 17, 18, 19, 21, 20, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 22, 23]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13*}                 phi=I type=P slope=0 r0=3   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 15]
o{13*}                 phi=O type=P slope=0 r0=30  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_7_14.txt <==
# closed forms of the blocked families of S(7,14,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{12I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
i{12O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{12O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
i{13I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{13I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
i{13O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{13O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
i{14*}                 phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]
i{14*}                 phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,12I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1I,12O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,12O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1I,13I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,13I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1I,13O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,13O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1I,14*}              phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{1I,14*}              phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
n{1O,12I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
n{1O,12O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
n{1O,13I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,13O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
n{1O,13O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,14*}              phi=I type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[0]
n{1O,14*}              phi=O type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[14]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2I,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2I,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2I,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2I,14*}              phi=I type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{2I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{2O,12O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,12O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{2O,13I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{2O,13O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,13O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{2O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
n{2O,14*}              phi=O type=P slope=0 r0=16  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3I,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3I,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3I,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3I,14*}              phi=I type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{3I,14*}              phi=O type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{3O,12O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,12O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{3O,13I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{3O,13O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,13O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{3O,14*}              phi=I type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10]
n{3O,14*}              phi=O type=P slope=0 r0=16  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 15, 14]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4I,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4I,13I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4I,13I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4I,13O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4I,13O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4I,14*}              phi=I type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9, 13, 12, 14, 15]
n{4I,14*}              phi=O type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{4O,12O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,12O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{4O,13I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4O,13I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{4O,13O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4O,13O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{4O,14*}              phi=I type=P slope=0 r0=14  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,14*}              phi=O type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9, 13, 12, 14, 15]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5I,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5I,13I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5I,13I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5I,13O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5I,13O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5I,14*}              phi=I type=P slope=0 r0=18  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8, 12, 13, 15, 14]
n{5I,14*}              phi=O type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{5O,12O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,12O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{5O,13I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5O,13I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{5O,13O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5O,13O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{5O,14*}              phi=I type=P slope=0 r0=14  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,14*}              phi=O type=P slope=0 r0=18  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8, 12, 13, 15, 14]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6I,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,12I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6I,12I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6I,12O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6I,12O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6I,13I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{6I,13I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{6I,13O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{6I,13O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{6I,14*}              phi=I type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 4, 5, 6, 7, 0, 1, 2, 3, 14, 15, 13, 12, 8, 9, 10, 11]
n{6I,14*}              phi=O type=P slope=0 r0=18  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 4, 5, 6, 7, 0, 1, 2, 3, 12, 13, 12, 13, 8, 9, 10, 11]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,12I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6O,12I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{6O,12O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6O,12O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{6O,13I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{6O,13I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{6O,13O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{6O,13O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{6O,14*}              phi=I type=P slope=0 r0=18  q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[13, 4, 5, 6, 7, 0, 1, 2, 3, 12, 13, 12, 13, 8, 9, 10, 11]
n{6O,14*}              phi=O type=P slope=0 r0=18  q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[12, 4, 5, 6, 7, 0, 1, 2, 3, 14, 15, 13, 12, 8, 9, 10, 11]
n{7*,7I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,7I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,8I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,8I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,9I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,9I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,9O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 8, 9, 7, 6, 2, 3, 0, 1]
n{7*,10I}              phi=I type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,10I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 1, 0, 3, 2]
n{7*,10O}              phi=O type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 1, 0, 3, 2, 6, 7, 9, 8]
n{7*,11I}              phi=I type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 7, 6, 8, 9]
n{7*,11I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,11O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,11O}              phi=O type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 0, 1, 2, 3, 7, 6, 8, 9]
n{7*,12I}              phi=I type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 3, 2, 1, 0, 9, 8, 6, 7]
n{7*,12I}              phi=O type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,12O}              phi=I type=P slope=0 r0=14  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,12O}              phi=O type=P slope=0 r0=18  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 3, 2, 1, 0, 9, 8, 6, 7]
n{7*,13I}              phi=I type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 2, 3, 0, 1, 8, 9, 7, 6]
n{7*,13I}              phi=O type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,13O}              phi=I type=P slope=0 r0=14  q=[4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 4, 5, 4, 5, 2, 3, 0, 1]
n{7*,13O}              phi=O type=P slope=0 r0=18  q=[5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 5, 4, 5, 4, 2, 3, 0, 1, 8, 9, 7, 6]
n{7*,14*}              phi=I type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[10, 3, 2, 1, 0, 15, 14, 13, 12, 6, 7]
n{7*,14*}              phi=O type=L slope=1 r0=12  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[10, 3, 2, 1, 0, 15, 14, 13, 12, 6, 7]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[13]
o{12I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[13]
o{12O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[12]
o{13I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{13O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[12]
o{13O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{14*}                 phi=I type=P slope=0 r0=2   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[1]
o{14*}                 phi=O type=P slope=0 r0=2   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[15]


==> anc/families/forms/forms_7_8.txt <==
# closed forms of the blocked families of S(7,8,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6I,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{7*,7I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,7I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,8*}               phi=I type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[0, 5, 4, 9, 8, 11, 10, 7, 6, 12, 13, 15, 14]
n{7*,8*}               phi=O type=L slope=1 r0=14  q=[2, 2, 2, 2, 2, 2, 2, 2] init=[0, 5, 4, 9, 8, 11, 10, 7, 6, 12, 13, 15, 14]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]


==> anc/families/forms/forms_7_9.txt <==
# closed forms of the blocked families of S(7,9,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7*}                  phi=I type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
i{7*}                  phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7*}               phi=I type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1I,7*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
n{1O,7*}               phi=O type=P slope=0 r0=4   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9, 8, 9]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 1, 0, 3, 2]
n{2O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[8, 1, 0, 3, 2, 6, 7, 9, 8]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 0, 1, 2, 3]
n{3O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[9, 0, 1, 2, 3, 7, 6, 8, 9]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4I,7*}               phi=O type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7*}               phi=I type=P slope=0 r0=6   q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 3, 2, 1, 0]
n{4O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 3, 2, 1, 0, 9, 8, 6, 7]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5I,7*}               phi=O type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7*}               phi=I type=P slope=0 r0=6   q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 2, 3, 0, 1]
n{5O,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 2, 3, 0, 1, 8, 9, 7, 6]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7*}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6I,7*}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7*}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 1, 0, 3, 2]
n{6O,7*}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 6, 7, 9, 8, 1, 0, 3, 2]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{7*,7I}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,7I}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 4, 5, 4, 5, 0, 1, 2, 3]
n{7*,7O}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 7, 6, 8, 9, 0, 1, 2, 3]
n{7*,8I}               phi=I type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,8I}               phi=O type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=I type=P slope=0 r0=10  q=[5, 4, 5, 4, 5, 4, 5, 4] init=[6, 5, 4, 5, 4, 3, 2, 1, 0]
n{7*,8O}               phi=O type=P slope=0 r0=10  q=[4, 5, 4, 5, 4, 5, 4, 5] init=[7, 9, 8, 6, 7, 3, 2, 1, 0]
n{7*,9*}               phi=I type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 12, 13]
n{7*,9*}               phi=O type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 14, 15, 12, 13]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7*}                  phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[0, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 11, 10, 11, 10]
o{7*}                  phi=O type=P slope=0 r0=1   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_8_10.txt <==
# closed forms of the blocked families of S(8,10,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{6I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{7I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{8*,8I}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,8I}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,9I}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 5, 4, 3, 2, 1, 0]
n{8*,9I}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 5, 4, 3, 2, 1, 0]
n{8*,9O}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 5, 4, 3, 2, 1, 0]
n{8*,9O}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 5, 4, 3, 2, 1, 0]
n{8*,10*}              phi=I type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[15, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13]
n{8*,10*}              phi=O type=L slope=1 r0=16  q=[0, 0, 0, 0, 0, 0, 0, 0] init=[15, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]


==> anc/families/forms/forms_8_11.txt <==
# closed forms of the blocked families of S(8,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{5I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{6I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,11*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,11*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{7I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,11*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{8*,8I}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,8I}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,9I}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 5, 4, 3, 2, 1, 0]
n{8*,9I}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 5, 4, 3, 2, 1, 0]
n{8*,9O}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 5, 4, 3, 2, 1, 0]
n{8*,9O}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 5, 4, 3, 2, 1, 0]
n{8*,10I}              phi=I type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 7, 6, 7, 6, 7, 6, 0, 1, 2, 3, 4, 5]
n{8*,10I}              phi=O type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 6, 7, 6, 7, 6, 7, 0, 1, 2, 3, 4, 5]
n{8*,10O}              phi=I type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 6, 7, 6, 7, 6, 7, 0, 1, 2, 3, 4, 5]
n{8*,10O}              phi=O type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 7, 6, 7, 6, 7, 6, 0, 1, 2, 3, 4, 5]
n{8*,11*}              phi=I type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[12, 1, 0, 9, 8, 5, 4, 3, 2]
n{8*,11*}              phi=O type=L slope=1 r0=10  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[12, 1, 0, 9, 8, 5, 4, 3, 2]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_8_12.txt <==
# closed forms of the blocked families of S(8,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{4I,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{5I,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{6I,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{7I,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{8*,8I}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,8I}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,9I}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 5, 4, 3, 2, 1, 0]
n{8*,9I}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 5, 4, 3, 2, 1, 0]
n{8*,9O}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 5, 4, 3, 2, 1, 0]
n{8*,9O}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 5, 4, 3, 2, 1, 0]
n{8*,10I}              phi=I type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 7, 6, 7, 6, 7, 6, 0, 1, 2, 3, 4, 5]
n{8*,10I}              phi=O type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 6, 7, 6, 7, 6, 7, 0, 1, 2, 3, 4, 5]
n{8*,10O}              phi=I type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 6, 7, 6, 7, 6, 7, 0, 1, 2, 3, 4, 5]
n{8*,10O}              phi=O type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 7, 6, 7, 6, 7, 6, 0, 1, 2, 3, 4, 5]
n{8*,11I}              phi=I type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 6, 7, 6, 7, 6, 7, 1, 0, 3, 2, 5, 4]
n{8*,11I}              phi=O type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 7, 6, 7, 6, 7, 6, 1, 0, 3, 2, 5, 4]
n{8*,11O}              phi=I type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 7, 6, 7, 6, 7, 6, 1, 0, 3, 2, 5, 4]
n{8*,11O}              phi=O type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 6, 7, 6, 7, 6, 7, 1, 0, 3, 2, 5, 4]
n{8*,12*}              phi=I type=L slope=1 r0=16  q=[2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2] init=[13, 0, 1, 4, 5, 2, 3, 8, 9, 6, 7, 16, 17, 10, 11]
n{8*,12*}              phi=O type=L slope=1 r0=16  q=[2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2] init=[13, 0, 1, 4, 5, 2, 3, 8, 9, 6, 7, 16, 17, 10, 11]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[9]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/forms/forms_8_9.txt <==
# closed forms of the blocked families of S(8,9,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8*}                  phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
i{8*}                  phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8*}               phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1I,8*}               phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8*}               phi=I type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[0]
n{1O,8*}               phi=O type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[8]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2I,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 0, 1, 2, 3, 4, 5]
n{2O,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 0, 1, 2, 3, 4, 5]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3I,8*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 1, 0, 3, 2, 5, 4]
n{3O,8*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 1, 0, 3, 2, 5, 4]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 2, 3, 0, 1, 7, 6, 4, 5]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 3, 2, 1, 0, 6, 7, 5, 4]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6I,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 4, 5, 7, 6, 0, 1, 2, 3]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7I,8*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{7I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,8*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 5, 4, 6, 7, 1, 0, 3, 2]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{8*,8I}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,8I}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[7, 6, 7, 4, 5, 2, 3, 0, 1]
n{8*,8O}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[6, 7, 6, 4, 5, 2, 3, 0, 1]
n{8*,9*}               phi=I type=L slope=1 r0=24  q=[4, 4, 4, 4, 4, 4, 4, 4] init=[14, 2, 3, 11, 10, 6, 7, 4, 5, 12, 13, 16, 17, 18, 19, 20, 21, 24, 25, 26, 27, 23, 22]
n{8*,9*}               phi=O type=L slope=1 r0=24  q=[4, 4, 4, 4, 4, 4, 4, 4] init=[14, 2, 3, 11, 10, 6, 7, 4, 5, 12, 13, 16, 17, 18, 19, 20, 21, 24, 25, 26, 27, 23, 22]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8*}                  phi=I type=P slope=0 r0=2   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[1]
o{8*}                  phi=O type=P slope=0 r0=2   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[9]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]


==> anc/families/forms/forms_9_10.txt <==
# closed forms of the blocked families of S(9,10,.): V(r) = slope*r + q[r mod 8] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10*}                 phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]
i{10*}                 phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10*}              phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{1I,10*}              phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10*}              phi=I type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[0]
n{1O,10*}              phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[10]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{2I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 0, 1, 2, 3, 4, 5, 6, 7]
n{2O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 0, 1, 2, 3, 4, 5, 6, 7, 10, 11, 9, 8, 10, 11]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{3I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 1, 0, 3, 2, 5, 4, 7, 6]
n{3O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 1, 0, 3, 2, 5, 4, 7, 6, 11, 10, 8, 9, 11, 10]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{4I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{4O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 10, 11, 9, 8, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{5I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{5O,10*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 11, 10, 8, 9, 11, 10]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{6I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{6O,10*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 9, 8, 10, 11]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{7I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{7I,10*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{7O,10*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 8, 9, 11, 10]
n{8I,8I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,8O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 8, 9, 5, 4, 3, 2, 1, 0]
n{8I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{8I,9I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,9O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,10*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 6, 7, 4, 5, 2, 3, 0, 1, 9, 8, 10, 11, 9, 8, 10, 11]
n{8I,10*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{8O,8O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,8O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 8, 9, 5, 4, 3, 2, 1, 0]
n{8O,9I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,9O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,10*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{8O,10*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8] init=[8, 6, 7, 4, 5, 2, 3, 0, 1, 9, 8, 10, 11, 9, 8, 10, 11]
n{9*,9I}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 9, 8, 4, 5, 2, 3, 0, 1]
n{9*,9I}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{9*,9O}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{9*,9O}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6] init=[8, 9, 8, 4, 5, 2, 3, 0, 1]
n{9*,10*}              phi=I type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[0, 3, 2, 5, 4, 7, 6, 8, 9, 16, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 29, 25, 24]
n{9*,10*}              phi=O type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6] init=[0, 3, 2, 5, 4, 7, 6, 8, 9, 16, 17, 18, 19, 20, 21, 22, 23, 26, 27, 28, 29, 25, 24]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10*}                 phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9] init=[1]
o{10*}                 phi=O type=P slope=0 r0=2   q=[9, 8, 9, 8, 9, 8, 9, 8] init=[11]


==> anc/families/forms/forms_9_11.txt <==
# closed forms of the blocked families of S(9,11,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11*}                 phi=I type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]
i{11*}                 phi=O type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11*}              phi=I type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{1I,11*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1O,11*}              phi=O type=P slope=0 r0=4   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13, 12, 13]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{2I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 1, 0, 3, 2, 5, 4, 7, 6]
n{2O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[12, 1, 0, 3, 2, 5, 4, 7, 6, 13, 12, 8, 9, 10, 11, 13, 12]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{3I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 0, 1, 2, 3, 4, 5, 6, 7]
n{3O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[13, 0, 1, 2, 3, 4, 5, 6, 7, 12, 13, 9, 8, 11, 10, 12, 13]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{4I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 8, 9, 13, 12, 13, 12, 10, 11]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11*}              phi=I type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{5I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,11*}              phi=O type=P slope=0 r0=18  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 9, 8, 12, 13, 12, 13, 11, 10]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11*}              phi=I type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{6I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,11*}              phi=O type=P slope=0 r0=16  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 13, 12, 13, 12]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{7I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,11*}              phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{7I,11*}              phi=O type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,11*}              phi=I type=P slope=0 r0=10  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,11*}              phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 12, 13, 12, 13]
n{8I,8I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,8O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 8, 9, 5, 4, 3, 2, 1, 0]
n{8I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{8I,9I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,9O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,11*}              phi=I type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 13, 12, 10, 11, 8, 9, 13, 12]
n{8I,11*}              phi=O type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,8O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,8O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 8, 9, 5, 4, 3, 2, 1, 0]
n{8O,9I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,9O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,11*}              phi=I type=P slope=0 r0=10  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[10, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,11*}              phi=O type=P slope=0 r0=18  q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[11, 7, 6, 5, 4, 3, 2, 1, 0, 13, 12, 10, 11, 8, 9, 13, 12]
n{9*,9I}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 9, 8, 4, 5, 2, 3, 0, 1]
n{9*,9I}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{9*,9O}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{9*,9O}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 9, 8, 4, 5, 2, 3, 0, 1]
n{9*,10I}              phi=I type=P slope=0 r0=18  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 6, 7, 6, 7, 6, 7, 1, 0, 3, 2, 5, 4, 8, 9]
n{9*,10I}              phi=O type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 7, 6, 7, 6, 7, 6, 1, 0, 3, 2, 5, 4]
n{9*,10O}              phi=I type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 7, 6, 7, 6, 7, 6, 1, 0, 3, 2, 5, 4]
n{9*,10O}              phi=O type=P slope=0 r0=18  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 6, 7, 6, 7, 6, 7, 1, 0, 3, 2, 5, 4, 8, 9]
n{9*,11*}              phi=I type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[3, 2, 13, 4, 5, 8, 9, 10, 11, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 28, 29, 26, 27]
n{9*,11*}              phi=O type=L slope=1 r0=24  q=[6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6] init=[3, 2, 13, 4, 5, 8, 9, 10, 11, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 28, 29, 26, 27]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11*}                 phi=I type=P slope=0 r0=8   q=[12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13] init=[0, 12, 13, 15, 14, 15, 14]
o{11*}                 phi=O type=P slope=0 r0=1   q=[13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12, 13, 12] init=[]


==> anc/families/forms/forms_9_12.txt <==
# closed forms of the blocked families of S(9,12,.): V(r) = slope*r + q[r mod 16] for r >= r0;
# initial values V(1..r0-1) listed.  I = IN (towards centre), O = OUT.  Verified for r <= 160,
# valid for all r by Lemmas P/L (if the certificate run printed ALL HYPOTHESES VERIFIED).
i{1I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{1I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{1O}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{1O}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
i{2I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{2I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
i{2O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{2O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
i{3I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{3I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
i{3O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{3O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
i{4I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{4I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
i{4O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{4O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
i{5I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{5I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
i{5O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{5O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
i{6I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{6I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
i{6O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{6O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
i{7I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{7I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
i{7O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{7O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
i{8I}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{8I}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
i{8O}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{8O}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
i{9*}                  phi=I type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
i{9*}                  phi=O type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
i{9I}                  phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{9I}                  phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
i{9O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{9O}                  phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
i{10I}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{10I}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
i{10O}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{10O}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
i{11I}                 phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
i{11I}                 phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
i{11O}                 phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
i{11O}                 phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
i{12*}                 phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]
i{12*}                 phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
n{1I,1I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,1I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,1O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,1O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{1I,2I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,2I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1I,2O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,2O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1I,3I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,3I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1I,3O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,3O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1I,4I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,4I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1I,4O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,4O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1I,5I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,5I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1I,5O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,5O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1I,6I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,6I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1I,6O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,6O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1I,7I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,7I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1I,7O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,7O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1I,8I}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,8I}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1I,8O}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,8O}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1I,9*}               phi=I type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1I,9*}               phi=O type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1I,9I}               phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,9I}               phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1I,9O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,9O}               phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1I,10I}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,10I}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1I,10O}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,10O}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1I,11I}              phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1I,11I}              phi=O type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1I,11O}              phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1I,11O}              phi=O type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1I,12*}              phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{1I,12*}              phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,1O}               phi=I type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,1O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
n{1O,2I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,2O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
n{1O,2O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
n{1O,3I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,3O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
n{1O,3O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
n{1O,4I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,4O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
n{1O,4O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
n{1O,5I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,5O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
n{1O,5O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
n{1O,6I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,6O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
n{1O,6O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
n{1O,7I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,7O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
n{1O,7O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8I}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
n{1O,8I}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,8O}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
n{1O,8O}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9*}               phi=I type=P slope=0 r0=2   q=[8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9] init=[1]
n{1O,9*}               phi=O type=P slope=0 r0=16  q=[9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8] init=[11, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 9, 8, 10, 11]
n{1O,9I}               phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
n{1O,9I}               phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,9O}               phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
n{1O,9O}               phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10I}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
n{1O,10I}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,10O}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
n{1O,10O}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11I}              phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
n{1O,11I}              phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
n{1O,11O}              phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
n{1O,11O}              phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
n{1O,12*}              phi=I type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[0]
n{1O,12*}              phi=O type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[12]
n{2I,2I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2I,2O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,2O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{2I,3I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2I,3O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,3O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2I,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2I,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2I,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2I,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2I,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2I,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2I,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2I,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2I,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2I,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2I,9*}               phi=O type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2I,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2I,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2I,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2I,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2I,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2I,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2I,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2I,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,2O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,2O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{2O,3I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{2O,3O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,3O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{2O,4I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{2O,4O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,4O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{2O,5I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{2O,5O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,5O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{2O,6I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{2O,6O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,6O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{2O,7I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{2O,7O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,7O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{2O,8I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{2O,8O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,8O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{2O,9*}               phi=I type=P slope=0 r0=8   q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 1, 0, 3, 2, 5, 4]
n{2O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 1, 0, 3, 2, 5, 4, 8, 9]
n{2O,9I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{2O,9O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,9O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{2O,10I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{2O,10O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,10O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{2O,11I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{2O,11O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,11O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{2O,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{2O,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 0, 1, 2, 3, 4, 5, 6, 7, 8, 9]
n{3I,3I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3I,3O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,3O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{3I,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3I,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3I,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3I,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3I,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3I,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3I,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3I,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3I,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3I,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3I,9*}               phi=O type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3I,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3I,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3I,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3I,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3I,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3I,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3I,12*}              phi=I type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3I,12*}              phi=O type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,3O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,3O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{3O,4I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{3O,4O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,4O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{3O,5I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{3O,5O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,5O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{3O,6I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{3O,6O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,6O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{3O,7I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{3O,7O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,7O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{3O,8I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{3O,8O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,8O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{3O,9*}               phi=I type=P slope=0 r0=8   q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 0, 1, 2, 3, 4, 5]
n{3O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 0, 1, 2, 3, 4, 5, 9, 8]
n{3O,9I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{3O,9O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,9O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{3O,10I}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10I}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[0]
n{3O,10O}              phi=I type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,10O}              phi=O type=L slope=1 r0=2   q=[-7, -9, 9, 7, 9, 7, 9, 7, 9, 7, -7, -9, -7, -9, -7, -9] init=[1]
n{3O,11I}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11I}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[1]
n{3O,11O}              phi=I type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,11O}              phi=O type=L slope=1 r0=2   q=[-8, -8, 8, 8, 8, 8, 8, 8, 8, 8, -8, -8, -8, -8, -8, -8] init=[0]
n{3O,12*}              phi=I type=P slope=0 r0=12  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{3O,12*}              phi=O type=P slope=0 r0=12  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 1, 0, 3, 2, 5, 4, 7, 6, 9, 8]
n{4I,4I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4I,4O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,4O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{4I,5I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4I,5O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,5O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4I,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4I,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4I,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4I,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4I,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4I,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4I,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4I,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4I,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4I,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4I,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4I,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4I,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{4I,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,4O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,4O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{4O,5I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{4O,5O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,5O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{4O,6I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{4O,6O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,6O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{4O,7I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{4O,7O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,7O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{4O,8I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{4O,8O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,8O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{4O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 3, 2, 1, 0, 7, 6, 5, 4]
n{4O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 3, 2, 1, 0, 8, 9, 5, 4]
n{4O,9I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{4O,9O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,9O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{4O,10I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{4O,10O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,10O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{4O,11I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{4O,11O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,11O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{4O,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 2, 3, 0, 1, 6, 7, 4, 5, 10, 11, 8, 9]
n{4O,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 2, 3, 0, 1, 6, 7, 4, 5, 11, 10, 8, 9]
n{5I,5I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5I,5O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,5O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{5I,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5I,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5I,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5I,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5I,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5I,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5I,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5I,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5I,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5I,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5I,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5I,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5I,12*}              phi=I type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{5I,12*}              phi=O type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,5O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,5O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{5O,6I}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6I}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[0]
n{5O,6O}               phi=I type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,6O}               phi=O type=L slope=1 r0=2   q=[-5, -7, 7, 5, 3, 1, -1, -3, -5, -7, 7, 5, 3, 1, -1, -3] init=[1]
n{5O,7I}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7I}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[1]
n{5O,7O}               phi=I type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,7O}               phi=O type=L slope=1 r0=2   q=[-6, -6, 6, 6, 2, 2, -2, -2, -6, -6, 6, 6, 2, 2, -2, -2] init=[0]
n{5O,8I}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8I}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[0]
n{5O,8O}               phi=I type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,8O}               phi=O type=L slope=1 r0=2   q=[-3, -5, 5, 3, 5, 3, -3, -5, -3, -5, 5, 3, 5, 3, -3, -5] init=[1]
n{5O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 2, 3, 0, 1, 6, 7, 4, 5]
n{5O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 2, 3, 0, 1, 9, 8, 4, 5]
n{5O,9I}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9I}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[1]
n{5O,9O}               phi=I type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,9O}               phi=O type=L slope=1 r0=2   q=[-4, -4, 4, 4, 4, 4, -4, -4, -4, -4, 4, 4, 4, 4, -4, -4] init=[0]
n{5O,10I}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10I}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[0]
n{5O,10O}              phi=I type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,10O}              phi=O type=L slope=1 r0=2   q=[-9, -11, 11, 9, 7, 5, 11, 9, 7, 5, -5, -7, -9, -11, -5, -7] init=[1]
n{5O,11I}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11I}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[1]
n{5O,11O}              phi=I type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,11O}              phi=O type=L slope=1 r0=2   q=[-10, -10, 10, 10, 6, 6, 10, 10, 6, 6, -6, -6, -10, -10, -6, -6] init=[0]
n{5O,12*}              phi=I type=P slope=0 r0=14  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 3, 2, 1, 0, 7, 6, 5, 4, 11, 10, 9, 8]
n{5O,12*}              phi=O type=P slope=0 r0=14  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 3, 2, 1, 0, 7, 6, 5, 4, 10, 11, 9, 8]
n{6I,6I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6I,6O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,6O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{6I,7I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6I,7O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,7O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6I,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6I,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6I,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6I,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6I,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6I,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6I,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6I,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6I,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{6I,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,6O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,6O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{6O,7I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{6O,7O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,7O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{6O,8I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{6O,8O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,8O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{6O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 5, 4, 7, 6, 1, 0, 3, 2]
n{6O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 5, 4, 8, 9, 1, 0, 3, 2]
n{6O,9I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{6O,9O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,9O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{6O,10I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{6O,10O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,10O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{6O,11I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{6O,11O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,11O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{6O,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 4, 5, 6, 7, 0, 1, 2, 3, 10, 11, 10, 11, 8, 9]
n{6O,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 4, 5, 6, 7, 0, 1, 2, 3, 11, 10, 11, 10, 8, 9]
n{7I,7I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7I,7O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,7O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{7I,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7I,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7I,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{7I,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7I,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7I,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7I,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7I,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7I,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7I,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7I,12*}              phi=I type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{7I,12*}              phi=O type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,7O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,7O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{7O,8I}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8I}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[0]
n{7O,8O}               phi=I type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,8O}               phi=O type=L slope=1 r0=2   q=[-1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1, -1, -3, 3, 1] init=[1]
n{7O,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 4, 5, 6, 7, 0, 1, 2, 3]
n{7O,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 4, 5, 9, 8, 0, 1, 2, 3]
n{7O,9I}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9I}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[1]
n{7O,9O}               phi=I type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,9O}               phi=O type=L slope=1 r0=2   q=[-2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2, -2, -2, 2, 2] init=[0]
n{7O,10I}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10I}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[0]
n{7O,10O}              phi=I type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,10O}              phi=O type=L slope=1 r0=2   q=[-11, -13, 13, 11, 13, 11, 5, 3, 5, 3, -3, -5, -3, -5, -11, -13] init=[1]
n{7O,11I}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11I}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[1]
n{7O,11O}              phi=I type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,11O}              phi=O type=L slope=1 r0=2   q=[-12, -12, 12, 12, 12, 12, 4, 4, 4, 4, -4, -4, -4, -4, -12, -12] init=[0]
n{7O,12*}              phi=I type=P slope=0 r0=16  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 5, 4, 7, 6, 1, 0, 3, 2, 11, 10, 11, 10, 9, 8]
n{7O,12*}              phi=O type=P slope=0 r0=16  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 5, 4, 7, 6, 1, 0, 3, 2, 10, 11, 10, 11, 9, 8]
n{8I,8I}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8I}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8I,8O}               phi=I type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,8O}               phi=O type=L slope=1 r0=1   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[]
n{8I,9*}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 8, 9, 5, 4, 3, 2, 1, 0]
n{8I,9*}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{8I,9I}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9I}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8I,9O}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,9O}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8I,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8I,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8I,11I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8I,11I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8I,11O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8I,11O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8I,12*}              phi=I type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 11, 10, 11, 10, 11, 10, 8, 9]
n{8I,12*}              phi=O type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 6, 7, 4, 5, 2, 3, 0, 1, 10, 11, 10, 11, 10, 11, 8, 9]
n{8O,8O}               phi=I type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,8O}               phi=O type=L slope=1 r0=2   q=[0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] init=[0]
n{8O,9*}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 5, 4, 3, 2, 1, 0]
n{8O,9*}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 8, 9, 5, 4, 3, 2, 1, 0]
n{8O,9I}               phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9I}               phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
n{8O,9O}               phi=I type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,9O}               phi=O type=L slope=1 r0=2   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[1]
n{8O,10I}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10I}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[1]
n{8O,10O}              phi=I type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,10O}              phi=O type=L slope=1 r0=2   q=[-14, -14, 14, 14, 10, 10, 6, 6, 2, 2, -2, -2, -6, -6, -10, -10] init=[0]
n{8O,11I}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8O,11I}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[0]
n{8O,11O}              phi=I type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8O,11O}              phi=O type=L slope=1 r0=2   q=[-13, -15, 15, 13, 11, 9, 7, 5, 3, 1, -1, -3, -5, -7, -9, -11] init=[1]
n{8O,12*}              phi=I type=P slope=0 r0=18  q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[11, 6, 7, 4, 5, 2, 3, 0, 1, 10, 11, 10, 11, 10, 11, 8, 9]
n{8O,12*}              phi=O type=P slope=0 r0=18  q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[10, 6, 7, 4, 5, 2, 3, 0, 1, 11, 10, 11, 10, 11, 10, 8, 9]
n{9*,9I}               phi=I type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 9, 8, 4, 5, 2, 3, 0, 1]
n{9*,9I}               phi=O type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{9*,9O}               phi=I type=P slope=0 r0=10  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 4, 5, 2, 3, 0, 1]
n{9*,9O}               phi=O type=P slope=0 r0=10  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 9, 8, 4, 5, 2, 3, 0, 1]
n{9*,10I}              phi=I type=P slope=0 r0=18  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 6, 7, 6, 7, 6, 7, 1, 0, 3, 2, 5, 4, 8, 9]
n{9*,10I}              phi=O type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 7, 6, 7, 6, 7, 6, 1, 0, 3, 2, 5, 4]
n{9*,10O}              phi=I type=P slope=0 r0=16  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 7, 6, 7, 6, 7, 6, 1, 0, 3, 2, 5, 4]
n{9*,10O}              phi=O type=P slope=0 r0=18  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 6, 7, 6, 7, 6, 7, 1, 0, 3, 2, 5, 4, 8, 9]
n{9*,11I}              phi=I type=P slope=0 r0=18  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 7, 6, 7, 6, 7, 6, 0, 1, 2, 3, 4, 5, 9, 8]
n{9*,11I}              phi=O type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 6, 7, 6, 7, 6, 7, 0, 1, 2, 3, 4, 5]
n{9*,11O}              phi=I type=P slope=0 r0=16  q=[6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7] init=[9, 6, 7, 6, 7, 6, 7, 6, 7, 0, 1, 2, 3, 4, 5]
n{9*,11O}              phi=O type=P slope=0 r0=18  q=[7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6] init=[8, 7, 6, 7, 6, 7, 6, 7, 6, 0, 1, 2, 3, 4, 5, 9, 8]
n{9*,12*}              phi=I type=L slope=1 r0=24  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[2, 5, 4, 8, 9, 10, 11, 15, 14, 6, 7, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 27, 26]
n{9*,12*}              phi=O type=L slope=1 r0=24  q=[4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4] init=[2, 5, 4, 8, 9, 10, 11, 15, 14, 6, 7, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 27, 26]
o{1I}                  phi=I type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1I}                  phi=O type=L slope=1 r0=1   q=[1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1, 1, -1] init=[]
o{1O}                  phi=I type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{1O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[3]
o{2I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{2O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[3]
o{2O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[2]
o{3I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{3O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[2]
o{3O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[5]
o{4I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{4O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[5]
o{4O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[4]
o{5I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{5O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[4]
o{5O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[7]
o{6I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{6O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[7]
o{6O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[6]
o{7I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{7O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[6]
o{7O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8I}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[9]
o{8I}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{8O}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[9]
o{8O}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9*}                  phi=I type=P slope=0 r0=7   q=[17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16] init=[0, 11, 12, 13, 12, 15]
o{9*}                  phi=O type=P slope=0 r0=26  q=[16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17] init=[10, 11, 10, 13, 14, 15, 14, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 16, 17, 18, 19, 18, 19]
o{9I}                  phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[8]
o{9I}                  phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{9O}                  phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[8]
o{9O}                  phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10I}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[11]
o{10I}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{10O}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[11]
o{10O}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11I}                 phi=I type=P slope=0 r0=2   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[10]
o{11I}                 phi=O type=P slope=0 r0=1   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[]
o{11O}                 phi=I type=P slope=0 r0=2   q=[1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0] init=[10]
o{11O}                 phi=O type=P slope=0 r0=1   q=[0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1] init=[]
o{12*}                 phi=I type=P slope=0 r0=2   q=[10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11] init=[1]
o{12*}                 phi=O type=P slope=0 r0=2   q=[11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10, 11, 10] init=[13]


==> anc/families/logs/certify_all.log <==
(1,3) R1-1=160 RESULT (1,3): ALL HYPOTHESES VERIFIED, z0 = 14, z1 = 15
(2,3) R1-1=160 RESULT (2,3): ALL HYPOTHESES VERIFIED, z0 = 14, z1 = 15
(2,4) R1-1=160 RESULT (2,4): ALL HYPOTHESES VERIFIED, z0 = 1, z1 = 5
(3,4) R1-1=160 RESULT (3,4): ALL HYPOTHESES VERIFIED, z0 = 15, z1 = 15
(1,5) R1-1=160 RESULT (1,5): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(2,5) R1-1=160 RESULT (2,5): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(3,5) R1-1=160 RESULT (3,5): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 27
(4,5) R1-1=160 RESULT (4,5): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(2,6) R1-1=160 RESULT (2,6): ALL HYPOTHESES VERIFIED, z0 = 1, z1 = 7
(3,6) R1-1=160 RESULT (3,6): ALL HYPOTHESES VERIFIED, z0 = 13, z1 = 15
(4,6) R1-1=160 RESULT (4,6): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17
(5,6) R1-1=160 RESULT (5,6): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 27
(1,7) R1-1=160 RESULT (1,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(2,7) R1-1=160 RESULT (2,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(3,7) R1-1=160 RESULT (3,7): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(4,7) R1-1=160 RESULT (4,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(5,7) R1-1=160 RESULT (5,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(6,7) R1-1=160 RESULT (6,7): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(2,8) R1-1=160 RESULT (2,8): ALL HYPOTHESES VERIFIED, z0 = 4, z1 = 9
(3,8) R1-1=160 RESULT (3,8): ALL HYPOTHESES VERIFIED, z0 = 15, z1 = 15
(4,8) R1-1=160 RESULT (4,8): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17
(5,8) R1-1=160 RESULT (5,8): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29
(6,8) R1-1=160 RESULT (6,8): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17
(7,8) R1-1=160 RESULT (7,8): ALL HYPOTHESES VERIFIED, z0 = 31, z1 = 31
(1,9) R1-1=160 RESULT (1,9): ALL HYPOTHESES VERIFIED, z0 = 56, z1 = 57
(2,9) R1-1=160 RESULT (2,9): ALL HYPOTHESES VERIFIED, z0 = 56, z1 = 57
(3,9) R1-1=160 RESULT (3,9): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(4,9) R1-1=160 RESULT (4,9): ALL HYPOTHESES VERIFIED, z0 = 58, z1 = 59
(5,9) R1-1=160 RESULT (5,9): ALL HYPOTHESES VERIFIED, z0 = 50, z1 = 51
(6,9) R1-1=160 RESULT (6,9): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(7,9) R1-1=160 RESULT (7,9): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 49
(8,9) R1-1=160 RESULT (8,9): ALL HYPOTHESES VERIFIED, z0 = 52, z1 = 53
(2,10) R1-1=160 RESULT (2,10): ALL HYPOTHESES VERIFIED, z0 = 4, z1 = 11
(3,10) R1-1=160 RESULT (3,10): ALL HYPOTHESES VERIFIED, z0 = 25, z1 = 25
(4,10) R1-1=160 RESULT (4,10): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 25
(5,10) R1-1=160 RESULT (5,10): ALL HYPOTHESES VERIFIED, z0 = 27, z1 = 29
(6,10) R1-1=160 RESULT (6,10): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(7,10) R1-1=160 RESULT (7,10): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 31
(8,10) R1-1=160 RESULT (8,10): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(9,10) R1-1=160 RESULT (9,10): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(1,11) R1-1=160 RESULT (1,11): ALL HYPOTHESES VERIFIED, z0 = 22, z1 = 23
(2,11) R1-1=160 RESULT (2,11): ALL HYPOTHESES VERIFIED, z0 = 22, z1 = 23
(3,11) R1-1=160 RESULT (3,11): ALL HYPOTHESES VERIFIED, z0 = 10, z1 = 27
(4,11) R1-1=160 RESULT (4,11): ALL HYPOTHESES VERIFIED, z0 = 25, z1 = 27
(5,11) R1-1=160 RESULT (5,11): ALL HYPOTHESES VERIFIED, z0 = 21, z1 = 29
(6,11) R1-1=160 RESULT (6,11): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29
(7,11) R1-1=160 RESULT (7,11): ALL HYPOTHESES VERIFIED, z0 = 21, z1 = 31
(8,11) R1-1=160 RESULT (8,11): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 31
(9,11) R1-1=160 RESULT (9,11): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(10,11) R1-1=160 RESULT (10,11): ALL HYPOTHESES VERIFIED, z0 = 33, z1 = 33
(2,12) R1-1=160 RESULT (2,12): ALL HYPOTHESES VERIFIED, z0 = 8, z1 = 13
(3,12) R1-1=160 RESULT (3,12): ALL HYPOTHESES VERIFIED, z0 = 23, z1 = 23
(4,12) R1-1=160 RESULT (4,12): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 25
(5,12) R1-1=160 RESULT (5,12): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(6,12) R1-1=160 RESULT (6,12): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(7,12) R1-1=160 RESULT (7,12): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 31
(8,12) R1-1=160 RESULT (8,12): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(9,12) R1-1=160 RESULT (9,12): ALL HYPOTHESES VERIFIED, z0 = 53, z1 = 53
(10,12) R1-1=160 RESULT (10,12): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(11,12) R1-1=160 RESULT (11,12): ALL HYPOTHESES VERIFIED, z0 = 40, z1 = 41
(1,13) R1-1=160 RESULT (1,13): ALL HYPOTHESES VERIFIED, z0 = 68, z1 = 69
(2,13) R1-1=160 RESULT (2,13): ALL HYPOTHESES VERIFIED, z0 = 68, z1 = 69
(3,13) R1-1=160 RESULT (3,13): ALL HYPOTHESES VERIFIED, z0 = 66, z1 = 67
(4,13) R1-1=160 RESULT (4,13): ALL HYPOTHESES VERIFIED, z0 = 70, z1 = 71
(5,13) R1-1=160 RESULT (5,13): ALL HYPOTHESES VERIFIED, z0 = 64, z1 = 65
(6,13) R1-1=160 RESULT (6,13): ALL HYPOTHESES VERIFIED, z0 = 62, z1 = 63
(7,13) R1-1=160 RESULT (7,13): ALL HYPOTHESES VERIFIED, z0 = 64, z1 = 65
(2,14) R1-1=160 RESULT (2,14): ALL HYPOTHESES VERIFIED, z0 = 8, z1 = 15
(3,14) R1-1=160 RESULT (3,14): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29
(4,14) R1-1=160 RESULT (4,14): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(5,14) R1-1=160 RESULT (5,14): ALL HYPOTHESES VERIFIED, z0 = 31, z1 = 31
(6,14) R1-1=160 RESULT (6,14): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 31
(7,14) R1-1=160 RESULT (7,14): ALL HYPOTHESES VERIFIED, z0 = 33, z1 = 33
(2,15) R1-1=160 RESULT (2,15): ALL HYPOTHESES VERIFIED, z0 = 74, z1 = 75
(2,16) R1-1=160 RESULT (2,16): ALL HYPOTHESES VERIFIED, z0 = 12, z1 = 17
(2,17) R1-1=160 RESULT (2,17): ALL HYPOTHESES VERIFIED, z0 = 112, z1 = 113
(2,18) R1-1=160 RESULT (2,18): ALL HYPOTHESES VERIFIED, z0 = 12, z1 = 19
(2,19) R1-1=160 RESULT (2,19): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(2,20) R1-1=160 RESULT (2,20): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 21
(2,21) R1-1=160 RESULT (2,21): ALL HYPOTHESES VERIFIED, z0 = 44, z1 = 45
(2,22) R1-1=160 RESULT (2,22): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 23
(2,23) R1-1=160 RESULT (2,23): ALL HYPOTHESES VERIFIED, z0 = 50, z1 = 51
(2,24) R1-1=160 RESULT (2,24): ALL HYPOTHESES VERIFIED, z0 = 20, z1 = 25
(2,25) R1-1=160 RESULT (2,25): ALL HYPOTHESES VERIFIED, z0 = 136, z1 = 137
(2,26) R1-1=160 RESULT (2,26): ALL HYPOTHESES VERIFIED, z0 = 20, z1 = 27
(2,27) R1-1=160 RESULT (2,27): ALL HYPOTHESES VERIFIED, z0 = 38, z1 = 39
(2,28) R1-1=160 RESULT (2,28): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 29
(2,29) R1-1=160 RESULT (2,29): ALL HYPOTHESES VERIFIED, z0 = 148, z1 = 149
(2,30) R1-1=160 RESULT (2,30): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 31
(2,31) R1-1=160 RESULT (2,31): ALL HYPOTHESES VERIFIED, z0 = 154, z1 = 155
(2,32) R1-1=160 RESULT (2,32): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 33
(2,33) R1-1=200 RESULT (2,33): ALL HYPOTHESES VERIFIED, z0 = 224, z1 = 225
(2,34) R1-1=160 RESULT (2,34): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 35
(2,35) R1-1=160 RESULT (2,35): ALL HYPOTHESES VERIFIED, z0 = 46, z1 = 47
(2,36) R1-1=160 RESULT (2,36): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 37
(2,37) R1-1=160 RESULT (2,37): ALL HYPOTHESES VERIFIED, z0 = 60, z1 = 61
(2,38) R1-1=160 RESULT (2,38): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 39
(2,39) R1-1=160 RESULT (2,39): ALL HYPOTHESES VERIFIED, z0 = 66, z1 = 67
(2,40) R1-1=160 RESULT (2,40): ALL HYPOTHESES VERIFIED, z0 = 36, z1 = 41


==> anc/families/logs/crosscheck_table.log <==
compared 186000 values, mismatches 0


==> anc/families/logs/gen_10_11.log <==
pair (10,11): 290 reachable short configurations, RMAX=160
(G1) period PI=16, 172 type-L configurations, rhat=18, MP=15, D=10, lambda=-15
(G2) Lemma P' applies for R >= 57
(G3) Lemma W' applies for R >= 67 (Q=16)
(G4) kappa0: V = r + 6 for r >= 10; W = {'I': 3, 'O': 3}; thresholds {'cut0': 27, 'cutsmall': 23, 'longj1': 6, 'succ': 33} => z1 = 33
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 8, 2, 8, 1, 8, 1, 0, 0, 3, 3, 3, 1, 3, 3, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (10,11): ALL HYPOTHESES VERIFIED, z0 = 33, z1 = 33


==> anc/families/logs/gen_10_12.log <==
pair (10,12): 332 reachable short configurations, RMAX=160
(G1) period PI=16, 204 type-L configurations, rhat=18, MP=13, D=11, lambda=-15
(G2) Lemma P' applies for R >= 56
(G3) Lemma W' applies for R >= 67 (Q=16)
(G4) kappa0: V = r + 0 for r >= 16; W = {'I': 2, 'O': 2}; thresholds {'cut0': 33, 'cutsmall': 31, 'longj1': 5, 'succ': 33} => z1 = 33
first values: [0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 3, 0, 7, 0, 3, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (10,12): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33


==> anc/families/logs/gen_11_12.log <==
pair (11,12): 341 reachable short configurations, RMAX=160
(G1) period PI=16, 211 type-L configurations, rhat=18, MP=15, D=11, lambda=-15
(G2) Lemma P' applies for R >= 58
(G3) Lemma W' applies for R >= 67 (Q=16)
(G4) kappa0: V = r + 4 for r >= 18; W = {'I': 1, 'O': 1}; thresholds {'cut0': 41, 'cutsmall': 39, 'longj1': 4, 'succ': 33} => z1 = 41
first values: [0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 6, 1, 0, 1, 0, 1, 2, 3, 5, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0]
RESULT (11,12): ALL HYPOTHESES VERIFIED, z0 = 40, z1 = 41


==> anc/families/logs/gen_1_11.log <==
pair (1,11): 65 reachable short configurations, RMAX=160
(G1) period PI=4, 5 type-L configurations, rhat=8, MP=15, D=10, lambda=-1
(G2) Lemma P' applies for R >= 31
(G3) Lemma W' applies for R >= 30 (Q=16)
(G4) successor ('i', ((1, '*'),)) handled by Lemma F1 (det 10)
(G4) successor ('o', ((1, '*'),)) handled by Lemma F1 (det 10)
(G4) kappa0: V = r + 10 for r >= 6; W = {'I': 0, 'O': 0}; thresholds {'cut0': 23, 'cutsmall': 21, 'longj1': 3, 'succ': 21} => z1 = 23
first values: [1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (1,11): ALL HYPOTHESES VERIFIED, z0 = 22, z1 = 23


==> anc/families/logs/gen_1_13.log <==
pair (1,13): 77 reachable short configurations, RMAX=160
(G1) period PI=4, 5 type-L configurations, rhat=30, MP=19, D=12, lambda=-1
(G2) Lemma P' applies for R >= 39
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) successor ('i', ((1, '*'),)) handled by Lemma F1 (det 12)
(G4) successor ('o', ((1, '*'),)) handled by Lemma F1 (det 12)
(G4) kappa0: V = r + 12 for r >= 28; W = {'I': 0, 'O': 0}; thresholds {'cut0': 69, 'cutsmall': 66, 'longj1': 3, 'succ': 47} => z1 = 69
first values: [1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
RESULT (1,13): ALL HYPOTHESES VERIFIED, z0 = 68, z1 = 69


==> anc/families/logs/gen_1_3.log <==
pair (1,3): 17 reachable short configurations, RMAX=160
(G1) period PI=4, 5 type-L configurations, rhat=8, MP=7, D=2, lambda=-1
(G2) Lemma P' applies for R >= 17
(G3) Lemma W' applies for R >= 18 (Q=4)
(G4) successor ('i', ((1, '*'),)) handled by Lemma F1 (det 2)
(G4) successor ('o', ((1, '*'),)) handled by Lemma F1 (det 2)
(G4) kappa0: V = r + 2 for r >= 6; W = {'I': 0, 'O': 0}; thresholds {'cut0': 15, 'cutsmall': 13, 'longj1': 3, 'succ': 13} => z1 = 15
first values: [1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (1,3): ALL HYPOTHESES VERIFIED, z0 = 14, z1 = 15


==> anc/families/logs/gen_1_5.log <==
pair (1,5): 29 reachable short configurations, RMAX=160
(G1) period PI=4, 5 type-L configurations, rhat=14, MP=11, D=4, lambda=-1
(G2) Lemma P' applies for R >= 23
(G3) Lemma W' applies for R >= 28 (Q=8)
(G4) successor ('i', ((1, '*'),)) handled by Lemma F1 (det 4)
(G4) successor ('o', ((1, '*'),)) handled by Lemma F1 (det 4)
(G4) kappa0: V = r + 4 for r >= 12; W = {'I': 0, 'O': 0}; thresholds {'cut0': 29, 'cutsmall': 27, 'longj1': 3, 'succ': 23} => z1 = 29
first values: [1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (1,5): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29


==> anc/families/logs/gen_1_7.log <==
pair (1,7): 41 reachable short configurations, RMAX=160
(G1) period PI=4, 5 type-L configurations, rhat=16, MP=11, D=6, lambda=-1
(G2) Lemma P' applies for R >= 25
(G3) Lemma W' applies for R >= 30 (Q=8)
(G4) successor ('i', ((1, '*'),)) handled by Lemma F1 (det 6)
(G4) successor ('o', ((1, '*'),)) handled by Lemma F1 (det 6)
(G4) kappa0: V = r + 6 for r >= 14; W = {'I': 0, 'O': 0}; thresholds {'cut0': 35, 'cutsmall': 32, 'longj1': 3, 'succ': 25} => z1 = 35
first values: [1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0]
RESULT (1,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35


==> anc/families/logs/gen_1_9.log <==
pair (1,9): 53 reachable short configurations, RMAX=160
(G1) period PI=4, 5 type-L configurations, rhat=26, MP=19, D=8, lambda=-1
(G2) Lemma P' applies for R >= 35
(G3) Lemma W' applies for R >= 48 (Q=16)
(G4) successor ('i', ((1, '*'),)) handled by Lemma F1 (det 8)
(G4) successor ('o', ((1, '*'),)) handled by Lemma F1 (det 8)
(G4) kappa0: V = r + 8 for r >= 24; W = {'I': 0, 'O': 0}; thresholds {'cut0': 57, 'cutsmall': 55, 'longj1': 3, 'succ': 43} => z1 = 57
first values: [1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0]
RESULT (1,9): ALL HYPOTHESES VERIFIED, z0 = 56, z1 = 57


==> anc/families/logs/gen_2_10.log <==
pair (2,10): 96 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=11, D=9, lambda=-1
(G2) Lemma P' applies for R >= 24
(G3) Lemma W' applies for R >= 24 (Q=16)
(G4) kappa0: V = r + 8 for r >= 1; W = {'I': 8, 'O': 8}; thresholds {'cut0': 11, 'cutsmall': 0, 'longj1': 11, 'succ': 11} => z1 = 11
first values: [1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,10): ALL HYPOTHESES VERIFIED, z0 = 4, z1 = 11


==> anc/families/logs/gen_2_11.log <==
pair (2,11): 106 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=8, MP=15, D=10, lambda=-1
(G2) Lemma P' applies for R >= 29
(G3) Lemma W' applies for R >= 28 (Q=16)
(G4) kappa0: V = r + 10 for r >= 6; W = {'I': 11, 'O': 11}; thresholds {'cut0': 23, 'cutsmall': 21, 'longj1': 14, 'succ': 21} => z1 = 23
first values: [0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 3, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,11): ALL HYPOTHESES VERIFIED, z0 = 22, z1 = 23


==> anc/families/logs/gen_2_12.log <==
pair (2,12): 116 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=13, D=11, lambda=-1
(G2) Lemma P' applies for R >= 28
(G3) Lemma W' applies for R >= 24 (Q=16)
(G4) kappa0: V = r + 10 for r >= 1; W = {'I': 10, 'O': 10}; thresholds {'cut0': 13, 'cutsmall': 0, 'longj1': 13, 'succ': 13} => z1 = 13
first values: [1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,12): ALL HYPOTHESES VERIFIED, z0 = 8, z1 = 13


==> anc/families/logs/gen_2_13.log <==
pair (2,13): 126 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=30, MP=19, D=12, lambda=-1
(G2) Lemma P' applies for R >= 35
(G3) Lemma W' applies for R >= 50 (Q=16)
(G4) kappa0: V = r + 12 for r >= 28; W = {'I': 13, 'O': 13}; thresholds {'cut0': 69, 'cutsmall': 67, 'longj1': 16, 'succ': 47} => z1 = 69
first values: [0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,13): ALL HYPOTHESES VERIFIED, z0 = 68, z1 = 69


==> anc/families/logs/gen_2_14.log <==
pair (2,14): 136 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=15, D=13, lambda=-1
(G2) Lemma P' applies for R >= 32
(G3) Lemma W' applies for R >= 24 (Q=16)
(G4) kappa0: V = r + 12 for r >= 1; W = {'I': 12, 'O': 12}; thresholds {'cut0': 15, 'cutsmall': 0, 'longj1': 15, 'succ': 15} => z1 = 15
first values: [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,14): ALL HYPOTHESES VERIFIED, z0 = 8, z1 = 15


==> anc/families/logs/gen_2_15.log <==
pair (2,15): 146 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=32, MP=19, D=14, lambda=-1
(G2) Lemma P' applies for R >= 37
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 14 for r >= 30; W = {'I': 15, 'O': 15}; thresholds {'cut0': 75, 'cutsmall': 73, 'longj1': 18, 'succ': 49} => z1 = 75
first values: [0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,15): ALL HYPOTHESES VERIFIED, z0 = 74, z1 = 75


==> anc/families/logs/gen_2_16.log <==
pair (2,16): 156 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=17, D=15, lambda=-1
(G2) Lemma P' applies for R >= 36
(G3) Lemma W' applies for R >= 24 (Q=16)
(G4) kappa0: V = r + 14 for r >= 1; W = {'I': 14, 'O': 14}; thresholds {'cut0': 17, 'cutsmall': 0, 'longj1': 17, 'succ': 17} => z1 = 17
first values: [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,16): ALL HYPOTHESES VERIFIED, z0 = 12, z1 = 17


==> anc/families/logs/gen_2_17.log <==
pair (2,17): 166 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=50, MP=35, D=16, lambda=-1
(G2) Lemma P' applies for R >= 55
(G3) Lemma W' applies for R >= 86 (Q=32)
(G4) kappa0: V = r + 16 for r >= 48; W = {'I': 17, 'O': 17}; thresholds {'cut0': 113, 'cutsmall': 111, 'longj1': 20, 'succ': 83} => z1 = 113
first values: [0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 3, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
RESULT (2,17): ALL HYPOTHESES VERIFIED, z0 = 112, z1 = 113


==> anc/families/logs/gen_2_18.log <==
pair (2,18): 176 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=19, D=17, lambda=-1
(G2) Lemma P' applies for R >= 40
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 16 for r >= 1; W = {'I': 16, 'O': 16}; thresholds {'cut0': 19, 'cutsmall': 0, 'longj1': 19, 'succ': 19} => z1 = 19
first values: [1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,18): ALL HYPOTHESES VERIFIED, z0 = 12, z1 = 19


==> anc/families/logs/gen_2_19.log <==
pair (2,19): 186 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=8, MP=23, D=18, lambda=-1
(G2) Lemma P' applies for R >= 45
(G3) Lemma W' applies for R >= 44 (Q=32)
(G4) kappa0: V = r + 18 for r >= 6; W = {'I': 19, 'O': 19}; thresholds {'cut0': 31, 'cutsmall': 29, 'longj1': 22, 'succ': 29} => z1 = 31
first values: [0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 3, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,19): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31


==> anc/families/logs/gen_2_20.log <==
pair (2,20): 196 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=21, D=19, lambda=-1
(G2) Lemma P' applies for R >= 44
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 18 for r >= 1; W = {'I': 18, 'O': 18}; thresholds {'cut0': 21, 'cutsmall': 0, 'longj1': 21, 'succ': 21} => z1 = 21
first values: [1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,20): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 21


==> anc/families/logs/gen_2_21.log <==
pair (2,21): 206 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=14, MP=27, D=20, lambda=-1
(G2) Lemma P' applies for R >= 51
(G3) Lemma W' applies for R >= 50 (Q=32)
(G4) kappa0: V = r + 20 for r >= 12; W = {'I': 21, 'O': 21}; thresholds {'cut0': 45, 'cutsmall': 43, 'longj1': 24, 'succ': 39} => z1 = 45
first values: [0, 1, 1, 1, 5, 1, 3, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2, 2, 5, 0, 1, 0]
RESULT (2,21): ALL HYPOTHESES VERIFIED, z0 = 44, z1 = 45


==> anc/families/logs/gen_2_22.log <==
pair (2,22): 216 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=23, D=21, lambda=-1
(G2) Lemma P' applies for R >= 48
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 20 for r >= 1; W = {'I': 20, 'O': 20}; thresholds {'cut0': 23, 'cutsmall': 0, 'longj1': 23, 'succ': 23} => z1 = 23
first values: [1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,22): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 23


==> anc/families/logs/gen_2_23.log <==
pair (2,23): 226 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=16, MP=27, D=22, lambda=-1
(G2) Lemma P' applies for R >= 53
(G3) Lemma W' applies for R >= 52 (Q=32)
(G4) kappa0: V = r + 22 for r >= 14; W = {'I': 23, 'O': 23}; thresholds {'cut0': 51, 'cutsmall': 49, 'longj1': 26, 'succ': 41} => z1 = 51
first values: [0, 1, 1, 1, 1, 1, 2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 3, 2, 2, 1]
RESULT (2,23): ALL HYPOTHESES VERIFIED, z0 = 50, z1 = 51


==> anc/families/logs/gen_2_24.log <==
pair (2,24): 236 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=25, D=23, lambda=-1
(G2) Lemma P' applies for R >= 52
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 22 for r >= 1; W = {'I': 22, 'O': 22}; thresholds {'cut0': 25, 'cutsmall': 0, 'longj1': 25, 'succ': 25} => z1 = 25
first values: [1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,24): ALL HYPOTHESES VERIFIED, z0 = 20, z1 = 25


==> anc/families/logs/gen_2_25.log <==
pair (2,25): 246 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=58, MP=35, D=24, lambda=-1
(G2) Lemma P' applies for R >= 63
(G3) Lemma W' applies for R >= 94 (Q=32)
(G4) kappa0: V = r + 24 for r >= 56; W = {'I': 25, 'O': 25}; thresholds {'cut0': 137, 'cutsmall': 135, 'longj1': 28, 'succ': 91} => z1 = 137
first values: [0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 3, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
RESULT (2,25): ALL HYPOTHESES VERIFIED, z0 = 136, z1 = 137


==> anc/families/logs/gen_2_26.log <==
pair (2,26): 256 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=27, D=25, lambda=-1
(G2) Lemma P' applies for R >= 56
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 24 for r >= 1; W = {'I': 24, 'O': 24}; thresholds {'cut0': 27, 'cutsmall': 0, 'longj1': 27, 'succ': 27} => z1 = 27
first values: [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,26): ALL HYPOTHESES VERIFIED, z0 = 20, z1 = 27


==> anc/families/logs/gen_2_27.log <==
pair (2,27): 266 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=8, MP=31, D=26, lambda=-1
(G2) Lemma P' applies for R >= 61
(G3) Lemma W' applies for R >= 44 (Q=32)
(G4) kappa0: V = r + 26 for r >= 6; W = {'I': 27, 'O': 27}; thresholds {'cut0': 39, 'cutsmall': 37, 'longj1': 30, 'succ': 37} => z1 = 39
first values: [0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 3, 2, 2, 1, 0, 0, 1, 0]
RESULT (2,27): ALL HYPOTHESES VERIFIED, z0 = 38, z1 = 39


==> anc/families/logs/gen_2_28.log <==
pair (2,28): 276 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=29, D=27, lambda=-1
(G2) Lemma P' applies for R >= 60
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 26 for r >= 1; W = {'I': 26, 'O': 26}; thresholds {'cut0': 29, 'cutsmall': 0, 'longj1': 29, 'succ': 29} => z1 = 29
first values: [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,28): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 29


==> anc/families/logs/gen_2_29.log <==
pair (2,29): 286 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=62, MP=35, D=28, lambda=-1
(G2) Lemma P' applies for R >= 67
(G3) Lemma W' applies for R >= 98 (Q=32)
(G4) kappa0: V = r + 28 for r >= 60; W = {'I': 29, 'O': 29}; thresholds {'cut0': 149, 'cutsmall': 147, 'longj1': 32, 'succ': 95} => z1 = 149
first values: [0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0]
RESULT (2,29): ALL HYPOTHESES VERIFIED, z0 = 148, z1 = 149


==> anc/families/logs/gen_2_3.log <==
pair (2,3): 26 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=8, MP=7, D=2, lambda=-1
(G2) Lemma P' applies for R >= 13
(G3) Lemma W' applies for R >= 16 (Q=4)
(G4) kappa0: V = r + 2 for r >= 6; W = {'I': 3, 'O': 3}; thresholds {'cut0': 15, 'cutsmall': 13, 'longj1': 6, 'succ': 13} => z1 = 15
first values: [0, 1, 0, 1, 0, 1, 0, 0, 3, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,3): ALL HYPOTHESES VERIFIED, z0 = 14, z1 = 15


==> anc/families/logs/gen_2_30.log <==
pair (2,30): 296 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=31, D=29, lambda=-1
(G2) Lemma P' applies for R >= 64
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 28 for r >= 1; W = {'I': 28, 'O': 28}; thresholds {'cut0': 31, 'cutsmall': 0, 'longj1': 31, 'succ': 31} => z1 = 31
first values: [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,30): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 31


==> anc/families/logs/gen_2_31.log <==
pair (2,31): 306 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=64, MP=35, D=30, lambda=-1
(G2) Lemma P' applies for R >= 69
(G3) Lemma W' applies for R >= 100 (Q=32)
(G4) kappa0: V = r + 30 for r >= 62; W = {'I': 31, 'O': 31}; thresholds {'cut0': 155, 'cutsmall': 153, 'longj1': 34, 'succ': 97} => z1 = 155
first values: [0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0]
RESULT (2,31): ALL HYPOTHESES VERIFIED, z0 = 154, z1 = 155


==> anc/families/logs/gen_2_32.log <==
pair (2,32): 316 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=33, D=31, lambda=-1
(G2) Lemma P' applies for R >= 68
(G3) Lemma W' applies for R >= 40 (Q=32)
(G4) kappa0: V = r + 30 for r >= 1; W = {'I': 30, 'O': 30}; thresholds {'cut0': 33, 'cutsmall': 0, 'longj1': 33, 'succ': 33} => z1 = 33
first values: [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,32): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 33


==> anc/families/logs/gen_2_33.log <==
pair (2,33): 326 reachable short configurations, RMAX=200
(G1) period PI=2, 4 type-L configurations, rhat=98, MP=67, D=32, lambda=-1
(G2) Lemma P' applies for R >= 103
(G3) Lemma W' applies for R >= 166 (Q=64)
(G4) kappa0: V = r + 32 for r >= 96; W = {'I': 33, 'O': 33}; thresholds {'cut0': 225, 'cutsmall': 223, 'longj1': 36, 'succ': 163} => z1 = 225
first values: [0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 3, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
RESULT (2,33): ALL HYPOTHESES VERIFIED, z0 = 224, z1 = 225


==> anc/families/logs/gen_2_34.log <==
pair (2,34): 336 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=35, D=33, lambda=-1
(G2) Lemma P' applies for R >= 72
(G3) Lemma W' applies for R >= 72 (Q=64)
(G4) kappa0: V = r + 32 for r >= 1; W = {'I': 32, 'O': 32}; thresholds {'cut0': 35, 'cutsmall': 0, 'longj1': 35, 'succ': 35} => z1 = 35
first values: [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,34): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 35


==> anc/families/logs/gen_2_35.log <==
pair (2,35): 346 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=8, MP=39, D=34, lambda=-1
(G2) Lemma P' applies for R >= 77
(G3) Lemma W' applies for R >= 76 (Q=64)
(G4) kappa0: V = r + 34 for r >= 6; W = {'I': 35, 'O': 35}; thresholds {'cut0': 47, 'cutsmall': 45, 'longj1': 38, 'succ': 45} => z1 = 47
first values: [0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 2, 1, 1, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0]
RESULT (2,35): ALL HYPOTHESES VERIFIED, z0 = 46, z1 = 47


==> anc/families/logs/gen_2_36.log <==
pair (2,36): 356 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=37, D=35, lambda=-1
(G2) Lemma P' applies for R >= 76
(G3) Lemma W' applies for R >= 72 (Q=64)
(G4) kappa0: V = r + 34 for r >= 1; W = {'I': 34, 'O': 34}; thresholds {'cut0': 37, 'cutsmall': 0, 'longj1': 37, 'succ': 37} => z1 = 37
first values: [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,36): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 37


==> anc/families/logs/gen_2_37.log <==
pair (2,37): 366 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=14, MP=43, D=36, lambda=-1
(G2) Lemma P' applies for R >= 83
(G3) Lemma W' applies for R >= 82 (Q=64)
(G4) kappa0: V = r + 36 for r >= 12; W = {'I': 37, 'O': 37}; thresholds {'cut0': 61, 'cutsmall': 59, 'longj1': 40, 'succ': 55} => z1 = 61
first values: [0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 5, 1, 3, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1]
RESULT (2,37): ALL HYPOTHESES VERIFIED, z0 = 60, z1 = 61


==> anc/families/logs/gen_2_38.log <==
pair (2,38): 376 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=39, D=37, lambda=-1
(G2) Lemma P' applies for R >= 80
(G3) Lemma W' applies for R >= 72 (Q=64)
(G4) kappa0: V = r + 36 for r >= 1; W = {'I': 36, 'O': 36}; thresholds {'cut0': 39, 'cutsmall': 0, 'longj1': 39, 'succ': 39} => z1 = 39
first values: [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,38): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 39


==> anc/families/logs/gen_2_39.log <==
pair (2,39): 386 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=16, MP=43, D=38, lambda=-1
(G2) Lemma P' applies for R >= 85
(G3) Lemma W' applies for R >= 84 (Q=64)
(G4) kappa0: V = r + 38 for r >= 14; W = {'I': 39, 'O': 39}; thresholds {'cut0': 67, 'cutsmall': 65, 'longj1': 42, 'succ': 57} => z1 = 67
first values: [0, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1]
RESULT (2,39): ALL HYPOTHESES VERIFIED, z0 = 66, z1 = 67


==> anc/families/logs/gen_2_4.log <==
pair (2,4): 36 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=5, D=3, lambda=-1
(G2) Lemma P' applies for R >= 12
(G3) Lemma W' applies for R >= 12 (Q=4)
(G4) kappa0: V = r + 2 for r >= 1; W = {'I': 2, 'O': 2}; thresholds {'cut0': 5, 'cutsmall': 0, 'longj1': 5, 'succ': 5} => z1 = 5
first values: [1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,4): ALL HYPOTHESES VERIFIED, z0 = 1, z1 = 5


==> anc/families/logs/gen_2_40.log <==
pair (2,40): 396 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=41, D=39, lambda=-1
(G2) Lemma P' applies for R >= 84
(G3) Lemma W' applies for R >= 72 (Q=64)
(G4) kappa0: V = r + 38 for r >= 1; W = {'I': 38, 'O': 38}; thresholds {'cut0': 41, 'cutsmall': 0, 'longj1': 41, 'succ': 41} => z1 = 41
first values: [1, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0]
RESULT (2,40): ALL HYPOTHESES VERIFIED, z0 = 36, z1 = 41


==> anc/families/logs/gen_2_5.log <==
pair (2,5): 46 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=14, MP=11, D=4, lambda=-1
(G2) Lemma P' applies for R >= 19
(G3) Lemma W' applies for R >= 26 (Q=8)
(G4) kappa0: V = r + 4 for r >= 12; W = {'I': 5, 'O': 5}; thresholds {'cut0': 29, 'cutsmall': 27, 'longj1': 8, 'succ': 23} => z1 = 29
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 2, 2, 5, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,5): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29


==> anc/families/logs/gen_2_6.log <==
pair (2,6): 56 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=7, D=5, lambda=-1
(G2) Lemma P' applies for R >= 16
(G3) Lemma W' applies for R >= 16 (Q=8)
(G4) kappa0: V = r + 4 for r >= 1; W = {'I': 4, 'O': 4}; thresholds {'cut0': 7, 'cutsmall': 0, 'longj1': 7, 'succ': 7} => z1 = 7
first values: [1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,6): ALL HYPOTHESES VERIFIED, z0 = 1, z1 = 7


==> anc/families/logs/gen_2_7.log <==
pair (2,7): 66 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=16, MP=11, D=6, lambda=-1
(G2) Lemma P' applies for R >= 21
(G3) Lemma W' applies for R >= 28 (Q=8)
(G4) kappa0: V = r + 6 for r >= 14; W = {'I': 7, 'O': 7}; thresholds {'cut0': 35, 'cutsmall': 33, 'longj1': 10, 'succ': 25} => z1 = 35
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 3, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35


==> anc/families/logs/gen_2_8.log <==
pair (2,8): 76 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=2, MP=9, D=7, lambda=-1
(G2) Lemma P' applies for R >= 20
(G3) Lemma W' applies for R >= 16 (Q=8)
(G4) kappa0: V = r + 6 for r >= 1; W = {'I': 6, 'O': 6}; thresholds {'cut0': 9, 'cutsmall': 0, 'longj1': 9, 'succ': 9} => z1 = 9
first values: [1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (2,8): ALL HYPOTHESES VERIFIED, z0 = 4, z1 = 9


==> anc/families/logs/gen_2_9.log <==
pair (2,9): 86 reachable short configurations, RMAX=160
(G1) period PI=2, 4 type-L configurations, rhat=26, MP=19, D=8, lambda=-1
(G2) Lemma P' applies for R >= 31
(G3) Lemma W' applies for R >= 46 (Q=16)
(G4) kappa0: V = r + 8 for r >= 24; W = {'I': 9, 'O': 9}; thresholds {'cut0': 57, 'cutsmall': 55, 'longj1': 12, 'succ': 43} => z1 = 57
first values: [0, 1, 3, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 2, 2]
RESULT (2,9): ALL HYPOTHESES VERIFIED, z0 = 56, z1 = 57


==> anc/families/logs/gen_3_10.log <==
pair (3,10): 129 reachable short configurations, RMAX=160
(G1) period PI=8, 35 type-L configurations, rhat=16, MP=11, D=9, lambda=-7
(G2) Lemma P' applies for R >= 36
(G3) Lemma W' applies for R >= 43 (Q=16)
(G4) kappa0: V = r + 10 for r >= 6; W = {'I': 1, 'O': 1}; thresholds {'cut0': 23, 'cutsmall': 21, 'longj1': 4, 'succ': 25} => z1 = 25
first values: [0, 2, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 3, 2, 2, 1, 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,10): ALL HYPOTHESES VERIFIED, z0 = 25, z1 = 25


==> anc/families/logs/gen_3_11.log <==
pair (3,11): 143 reachable short configurations, RMAX=160
(G1) period PI=16, 39 type-L configurations, rhat=18, MP=15, D=10, lambda=-8
(G2) Lemma P' applies for R >= 51
(G3) Lemma W' applies for R >= 54 (Q=16)
(G4) kappa0: V = r + 8 for r >= 1; W = {'I': 0, 'O': 0}; thresholds {'cut0': 11, 'cutsmall': 0, 'longj1': 3, 'succ': 27} => z1 = 27
first values: [1, 2, 1, 0, 1, 2, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,11): ALL HYPOTHESES VERIFIED, z0 = 10, z1 = 27


==> anc/families/logs/gen_3_12.log <==
pair (3,12): 157 reachable short configurations, RMAX=160
(G1) period PI=16, 43 type-L configurations, rhat=12, MP=13, D=11, lambda=-9
(G2) Lemma P' applies for R >= 50
(G3) Lemma W' applies for R >= 55 (Q=16)
(G4) kappa0: V = r + 10 for r >= 6; W = {'I': 1, 'O': 1}; thresholds {'cut0': 23, 'cutsmall': 22, 'longj1': 4, 'succ': 23} => z1 = 23
first values: [0, 1, 0, 1, 0, 2, 0, 2, 0, 1, 0, 1, 0, 1, 2, 2, 4, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,12): ALL HYPOTHESES VERIFIED, z0 = 23, z1 = 23


==> anc/families/logs/gen_3_13.log <==
pair (3,13): 171 reachable short configurations, RMAX=160
(G1) period PI=16, 47 type-L configurations, rhat=30, MP=19, D=12, lambda=-10
(G2) Lemma P' applies for R >= 63
(G3) Lemma W' applies for R >= 64 (Q=16)
(G4) kappa0: V = r + 10 for r >= 28; W = {'I': 2, 'O': 2}; thresholds {'cut0': 67, 'cutsmall': 65, 'longj1': 5, 'succ': 49} => z1 = 67
first values: [0, 0, 1, 0, 3, 1, 1, 3, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,13): ALL HYPOTHESES VERIFIED, z0 = 66, z1 = 67


==> anc/families/logs/gen_3_14.log <==
pair (3,14): 185 reachable short configurations, RMAX=160
(G1) period PI=16, 51 type-L configurations, rhat=16, MP=15, D=13, lambda=-11
(G2) Lemma P' applies for R >= 56
(G3) Lemma W' applies for R >= 59 (Q=16)
(G4) kappa0: V = r + 14 for r >= 2; W = {'I': 3, 'O': 3}; thresholds {'cut0': 19, 'cutsmall': 12, 'longj1': 6, 'succ': 29} => z1 = 29
first values: [0, 0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 3, 1, 3, 2, 2, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,14): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29


==> anc/families/logs/gen_3_4.log <==
pair (3,4): 45 reachable short configurations, RMAX=160
(G1) period PI=2, 11 type-L configurations, rhat=8, MP=7, D=3, lambda=-1
(G2) Lemma P' applies for R >= 14
(G3) Lemma W' applies for R >= 16 (Q=4)
(G4) kappa0: V = r + 2 for r >= 6; W = {'I': 1, 'O': 1}; thresholds {'cut0': 15, 'cutsmall': 14, 'longj1': 4, 'succ': 15} => z1 = 15
first values: [0, 1, 0, 1, 0, 1, 2, 2, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,4): ALL HYPOTHESES VERIFIED, z0 = 15, z1 = 15


==> anc/families/logs/gen_3_5.log <==
pair (3,5): 59 reachable short configurations, RMAX=160
(G1) period PI=4, 15 type-L configurations, rhat=14, MP=11, D=4, lambda=-2
(G2) Lemma P' applies for R >= 23
(G3) Lemma W' applies for R >= 28 (Q=8)
(G4) kappa0: V = r + 2 for r >= 12; W = {'I': 0, 'O': 0}; thresholds {'cut0': 27, 'cutsmall': 25, 'longj1': 3, 'succ': 25} => z1 = 27
first values: [1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 3, 2, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,5): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 27


==> anc/families/logs/gen_3_6.log <==
pair (3,6): 73 reachable short configurations, RMAX=160
(G1) period PI=4, 19 type-L configurations, rhat=8, MP=7, D=5, lambda=-3
(G2) Lemma P' applies for R >= 20
(G3) Lemma W' applies for R >= 23 (Q=8)
(G4) kappa0: V = r + 6 for r >= 2; W = {'I': 1, 'O': 1}; thresholds {'cut0': 11, 'cutsmall': 4, 'longj1': 4, 'succ': 15} => z1 = 15
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,6): ALL HYPOTHESES VERIFIED, z0 = 13, z1 = 15


==> anc/families/logs/gen_3_7.log <==
pair (3,7): 87 reachable short configurations, RMAX=160
(G1) period PI=8, 23 type-L configurations, rhat=16, MP=11, D=6, lambda=-4
(G2) Lemma P' applies for R >= 33
(G3) Lemma W' applies for R >= 34 (Q=8)
(G4) kappa0: V = r + 4 for r >= 14; W = {'I': 2, 'O': 2}; thresholds {'cut0': 33, 'cutsmall': 31, 'longj1': 5, 'succ': 27} => z1 = 33
first values: [0, 0, 1, 2, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,7): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33


==> anc/families/logs/gen_3_8.log <==
pair (3,8): 101 reachable short configurations, RMAX=160
(G1) period PI=8, 27 type-L configurations, rhat=8, MP=9, D=7, lambda=-5
(G2) Lemma P' applies for R >= 30
(G3) Lemma W' applies for R >= 31 (Q=8)
(G4) kappa0: V = r + 6 for r >= 2; W = {'I': 3, 'O': 3}; thresholds {'cut0': 11, 'cutsmall': 8, 'longj1': 6, 'succ': 15} => z1 = 15
first values: [0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 2, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (3,8): ALL HYPOTHESES VERIFIED, z0 = 15, z1 = 15


==> anc/families/logs/gen_3_9.log <==
pair (3,9): 115 reachable short configurations, RMAX=160
(G1) period PI=8, 31 type-L configurations, rhat=26, MP=19, D=8, lambda=-6
(G2) Lemma P' applies for R >= 43
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 6 for r >= 24; W = {'I': 6, 'O': 6}; thresholds {'cut0': 55, 'cutsmall': 53, 'longj1': 9, 'succ': 45} => z1 = 55
first values: [1, 3, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0]
RESULT (3,9): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55


==> anc/families/logs/gen_4_10.log <==
pair (4,10): 158 reachable short configurations, RMAX=160
(G1) period PI=8, 62 type-L configurations, rhat=16, MP=11, D=9, lambda=-7
(G2) Lemma P' applies for R >= 36
(G3) Lemma W' applies for R >= 43 (Q=16)
(G4) kappa0: V = r + 0 for r >= 12; W = {'I': 10, 'O': 10}; thresholds {'cut0': 25, 'cutsmall': 23, 'longj1': 13, 'succ': 25} => z1 = 25
first values: [0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,10): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 25


==> anc/families/logs/gen_4_11.log <==
pair (4,11): 176 reachable short configurations, RMAX=160
(G1) period PI=16, 70 type-L configurations, rhat=18, MP=15, D=10, lambda=-9
(G2) Lemma P' applies for R >= 51
(G3) Lemma W' applies for R >= 55 (Q=16)
(G4) kappa0: V = r + 10 for r >= 6; W = {'I': 9, 'O': 9}; thresholds {'cut0': 23, 'cutsmall': 22, 'longj1': 12, 'succ': 27} => z1 = 27
first values: [0, 1, 0, 1, 1, 1, 2, 1, 0, 1, 0, 1, 0, 1, 2, 2, 4, 0, 0, 1, 0, 1, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,11): ALL HYPOTHESES VERIFIED, z0 = 25, z1 = 27


==> anc/families/logs/gen_4_12.log <==
pair (4,12): 194 reachable short configurations, RMAX=160
(G1) period PI=16, 78 type-L configurations, rhat=12, MP=13, D=11, lambda=-9
(G2) Lemma P' applies for R >= 50
(G3) Lemma W' applies for R >= 55 (Q=16)
(G4) kappa0: V = r + 0 for r >= 12; W = {'I': 8, 'O': 8}; thresholds {'cut0': 25, 'cutsmall': 17, 'longj1': 11, 'succ': 23} => z1 = 25
first values: [1, 0, 1, 0, 0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,12): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 25


==> anc/families/logs/gen_4_13.log <==
pair (4,13): 212 reachable short configurations, RMAX=160
(G1) period PI=16, 86 type-L configurations, rhat=30, MP=19, D=12, lambda=-11
(G2) Lemma P' applies for R >= 63
(G3) Lemma W' applies for R >= 64 (Q=16)
(G4) kappa0: V = r + 14 for r >= 28; W = {'I': 13, 'O': 13}; thresholds {'cut0': 71, 'cutsmall': 69, 'longj1': 16, 'succ': 49} => z1 = 71
first values: [0, 1, 0, 1, 3, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 3, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,13): ALL HYPOTHESES VERIFIED, z0 = 70, z1 = 71


==> anc/families/logs/gen_4_14.log <==
pair (4,14): 230 reachable short configurations, RMAX=160
(G1) period PI=16, 94 type-L configurations, rhat=16, MP=15, D=13, lambda=-11
(G2) Lemma P' applies for R >= 56
(G3) Lemma W' applies for R >= 59 (Q=16)
(G4) kappa0: V = r + 0 for r >= 16; W = {'I': 14, 'O': 14}; thresholds {'cut0': 33, 'cutsmall': 31, 'longj1': 17, 'succ': 29} => z1 = 33
first values: [0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,14): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33


==> anc/families/logs/gen_4_5.log <==
pair (4,5): 68 reachable short configurations, RMAX=160
(G1) period PI=4, 22 type-L configurations, rhat=14, MP=11, D=4, lambda=-3
(G2) Lemma P' applies for R >= 23
(G3) Lemma W' applies for R >= 28 (Q=8)
(G4) kappa0: V = r + 6 for r >= 12; W = {'I': 5, 'O': 5}; thresholds {'cut0': 31, 'cutsmall': 29, 'longj1': 8, 'succ': 25} => z1 = 31
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 3, 1, 0, 0, 1, 0, 1, 0, 4, 2, 2, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,5): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31


==> anc/families/logs/gen_4_6.log <==
pair (4,6): 86 reachable short configurations, RMAX=160
(G1) period PI=4, 30 type-L configurations, rhat=8, MP=7, D=5, lambda=-3
(G2) Lemma P' applies for R >= 20
(G3) Lemma W' applies for R >= 24 (Q=8)
(G4) kappa0: V = r + 0 for r >= 8; W = {'I': 6, 'O': 6}; thresholds {'cut0': 17, 'cutsmall': 15, 'longj1': 9, 'succ': 13} => z1 = 17
first values: [0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,6): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17


==> anc/families/logs/gen_4_7.log <==
pair (4,7): 104 reachable short configurations, RMAX=160
(G1) period PI=8, 38 type-L configurations, rhat=16, MP=11, D=6, lambda=-5
(G2) Lemma P' applies for R >= 33
(G3) Lemma W' applies for R >= 34 (Q=8)
(G4) kappa0: V = r + 6 for r >= 14; W = {'I': 5, 'O': 5}; thresholds {'cut0': 35, 'cutsmall': 33, 'longj1': 8, 'succ': 27} => z1 = 35
first values: [1, 1, 2, 1, 0, 1, 0, 1, 0, 1, 2, 2, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 2, 1, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35


==> anc/families/logs/gen_4_8.log <==
pair (4,8): 122 reachable short configurations, RMAX=160
(G1) period PI=8, 46 type-L configurations, rhat=8, MP=9, D=7, lambda=-5
(G2) Lemma P' applies for R >= 30
(G3) Lemma W' applies for R >= 31 (Q=8)
(G4) kappa0: V = r + 0 for r >= 8; W = {'I': 4, 'O': 4}; thresholds {'cut0': 17, 'cutsmall': 13, 'longj1': 7, 'succ': 15} => z1 = 17
first values: [0, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,8): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17


==> anc/families/logs/gen_4_9.log <==
pair (4,9): 140 reachable short configurations, RMAX=160
(G1) period PI=8, 54 type-L configurations, rhat=26, MP=19, D=8, lambda=-7
(G2) Lemma P' applies for R >= 43
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 10 for r >= 24; W = {'I': 9, 'O': 9}; thresholds {'cut0': 59, 'cutsmall': 57, 'longj1': 12, 'succ': 45} => z1 = 59
first values: [1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 3, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (4,9): ALL HYPOTHESES VERIFIED, z0 = 58, z1 = 59


==> anc/families/logs/gen_5_10.log <==
pair (5,10): 183 reachable short configurations, RMAX=160
(G1) period PI=8, 85 type-L configurations, rhat=18, MP=11, D=9, lambda=-7
(G2) Lemma P' applies for R >= 36
(G3) Lemma W' applies for R >= 44 (Q=16)
(G4) kappa0: V = r + 6 for r >= 8; W = {'I': 1, 'O': 1}; thresholds {'cut0': 23, 'cutsmall': 17, 'longj1': 4, 'succ': 29} => z1 = 29
first values: [0, 1, 0, 0, 0, 1, 2, 3, 6, 1, 0, 1, 2, 3, 4, 1, 0, 1, 0, 1, 0, 1, 1, 3, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,10): ALL HYPOTHESES VERIFIED, z0 = 27, z1 = 29


==> anc/families/logs/gen_5_11.log <==
pair (5,11): 205 reachable short configurations, RMAX=160
(G1) period PI=16, 97 type-L configurations, rhat=18, MP=15, D=10, lambda=-10
(G2) Lemma P' applies for R >= 52
(G3) Lemma W' applies for R >= 58 (Q=16)
(G4) kappa0: V = r + 6 for r >= 4; W = {'I': 0, 'O': 0}; thresholds {'cut0': 15, 'cutsmall': 13, 'longj1': 3, 'succ': 29} => z1 = 29
first values: [1, 0, 1, 1, 1, 0, 1, 2, 1, 0, 1, 0, 3, 2, 1, 0, 1, 1, 1, 3, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,11): ALL HYPOTHESES VERIFIED, z0 = 21, z1 = 29


==> anc/families/logs/gen_5_12.log <==
pair (5,12): 227 reachable short configurations, RMAX=160
(G1) period PI=16, 109 type-L configurations, rhat=14, MP=13, D=11, lambda=-11
(G2) Lemma P' applies for R >= 52
(G3) Lemma W' applies for R >= 59 (Q=16)
(G4) kappa0: V = r + 4 for r >= 12; W = {'I': 1, 'O': 1}; thresholds {'cut0': 29, 'cutsmall': 25, 'longj1': 4, 'succ': 29} => z1 = 29
first values: [0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 3, 0, 1, 0, 1, 0, 1, 2, 3, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,12): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29


==> anc/families/logs/gen_5_13.log <==
pair (5,13): 249 reachable short configurations, RMAX=160
(G1) period PI=16, 121 type-L configurations, rhat=30, MP=19, D=12, lambda=-11
(G2) Lemma P' applies for R >= 63
(G3) Lemma W' applies for R >= 64 (Q=16)
(G4) kappa0: V = r + 8 for r >= 28; W = {'I': 2, 'O': 2}; thresholds {'cut0': 65, 'cutsmall': 63, 'longj1': 5, 'succ': 51} => z1 = 65
first values: [0, 0, 3, 3, 1, 0, 1, 2, 1, 2, 3, 0, 1, 6, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,13): ALL HYPOTHESES VERIFIED, z0 = 64, z1 = 65


==> anc/families/logs/gen_5_14.log <==
pair (5,14): 271 reachable short configurations, RMAX=160
(G1) period PI=16, 133 type-L configurations, rhat=18, MP=15, D=13, lambda=-11
(G2) Lemma P' applies for R >= 56
(G3) Lemma W' applies for R >= 59 (Q=16)
(G4) kappa0: V = r + 6 for r >= 12; W = {'I': 3, 'O': 3}; thresholds {'cut0': 31, 'cutsmall': 29, 'longj1': 6, 'succ': 31} => z1 = 31
first values: [0, 0, 2, 1, 0, 1, 0, 3, 2, 3, 2, 3, 6, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2, 3, 4, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,14): ALL HYPOTHESES VERIFIED, z0 = 31, z1 = 31


==> anc/families/logs/gen_5_6.log <==
pair (5,6): 95 reachable short configurations, RMAX=160
(G1) period PI=4, 37 type-L configurations, rhat=14, MP=11, D=5, lambda=-3
(G2) Lemma P' applies for R >= 24
(G3) Lemma W' applies for R >= 28 (Q=8)
(G4) kappa0: V = r + 2 for r >= 12; W = {'I': 1, 'O': 1}; thresholds {'cut0': 27, 'cutsmall': 26, 'longj1': 4, 'succ': 27} => z1 = 27
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2, 3, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,6): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 27


==> anc/families/logs/gen_5_7.log <==
pair (5,7): 117 reachable short configurations, RMAX=160
(G1) period PI=8, 49 type-L configurations, rhat=16, MP=11, D=6, lambda=-6
(G2) Lemma P' applies for R >= 33
(G3) Lemma W' applies for R >= 36 (Q=8)
(G4) kappa0: V = r + 2 for r >= 16; W = {'I': 0, 'O': 0}; thresholds {'cut0': 35, 'cutsmall': 33, 'longj1': 3, 'succ': 29} => z1 = 35
first values: [1, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35


==> anc/families/logs/gen_5_8.log <==
pair (5,8): 139 reachable short configurations, RMAX=160
(G1) period PI=8, 61 type-L configurations, rhat=14, MP=11, D=7, lambda=-7
(G2) Lemma P' applies for R >= 34
(G3) Lemma W' applies for R >= 35 (Q=8)
(G4) kappa0: V = r + 4 for r >= 12; W = {'I': 1, 'O': 1}; thresholds {'cut0': 29, 'cutsmall': 28, 'longj1': 4, 'succ': 29} => z1 = 29
first values: [0, 1, 0, 1, 0, 1, 0, 1, 4, 3, 2, 1, 2, 3, 1, 1, 3, 2, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (5,8): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29


==> anc/families/logs/gen_5_9.log <==
pair (5,9): 161 reachable short configurations, RMAX=160
(G1) period PI=8, 73 type-L configurations, rhat=26, MP=19, D=8, lambda=-7
(G2) Lemma P' applies for R >= 43
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 2 for r >= 24; W = {'I': 0, 'O': 0}; thresholds {'cut0': 51, 'cutsmall': 49, 'longj1': 3, 'succ': 47} => z1 = 51
first values: [1, 0, 1, 0, 1, 0, 1, 4, 1, 6, 1, 0, 1, 2, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0]
RESULT (5,9): ALL HYPOTHESES VERIFIED, z0 = 50, z1 = 51


==> anc/families/logs/gen_6_10.log <==
pair (6,10): 204 reachable short configurations, RMAX=160
(G1) period PI=8, 104 type-L configurations, rhat=18, MP=11, D=9, lambda=-7
(G2) Lemma P' applies for R >= 36
(G3) Lemma W' applies for R >= 44 (Q=16)
(G4) kappa0: V = r + 0 for r >= 14; W = {'I': 12, 'O': 12}; thresholds {'cut0': 29, 'cutsmall': 25, 'longj1': 15, 'succ': 27} => z1 = 29
first values: [1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 3, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (6,10): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29


==> anc/families/logs/gen_6_11.log <==
pair (6,11): 230 reachable short configurations, RMAX=160
(G1) period PI=16, 120 type-L configurations, rhat=18, MP=15, D=10, lambda=-11
(G2) Lemma P' applies for R >= 53
(G3) Lemma W' applies for R >= 59 (Q=16)
(G4) kappa0: V = r + 6 for r >= 10; W = {'I': 9, 'O': 9}; thresholds {'cut0': 27, 'cutsmall': 23, 'longj1': 12, 'succ': 29} => z1 = 29
first values: [0, 1, 2, 1, 0, 1, 4, 3, 2, 1, 0, 0, 0, 1, 2, 1, 0, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (6,11): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29


==> anc/families/logs/gen_6_12.log <==
pair (6,12): 256 reachable short configurations, RMAX=160
(G1) period PI=16, 136 type-L configurations, rhat=16, MP=13, D=11, lambda=-11
(G2) Lemma P' applies for R >= 52
(G3) Lemma W' applies for R >= 59 (Q=16)
(G4) kappa0: V = r + 2 for r >= 14; W = {'I': 14, 'O': 14}; thresholds {'cut0': 31, 'cutsmall': 27, 'longj1': 17, 'succ': 25} => z1 = 31
first values: [0, 0, 2, 0, 1, 0, 1, 0, 3, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (6,12): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31


==> anc/families/logs/gen_6_13.log <==
pair (6,13): 282 reachable short configurations, RMAX=160
(G1) period PI=16, 152 type-L configurations, rhat=30, MP=19, D=12, lambda=-11
(G2) Lemma P' applies for R >= 63
(G3) Lemma W' applies for R >= 64 (Q=16)
(G4) kappa0: V = r + 6 for r >= 28; W = {'I': 9, 'O': 9}; thresholds {'cut0': 63, 'cutsmall': 61, 'longj1': 12, 'succ': 51} => z1 = 63
first values: [1, 1, 1, 1, 0, 1, 0, 1, 4, 1, 0, 1, 0, 1, 2, 3, 4, 1, 0, 1, 0, 1, 0, 1, 1, 3, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0]
RESULT (6,13): ALL HYPOTHESES VERIFIED, z0 = 62, z1 = 63


==> anc/families/logs/gen_6_14.log <==
pair (6,14): 308 reachable short configurations, RMAX=160
(G1) period PI=16, 168 type-L configurations, rhat=18, MP=15, D=13, lambda=-11
(G2) Lemma P' applies for R >= 56
(G3) Lemma W' applies for R >= 59 (Q=16)
(G4) kappa0: V = r + 2 for r >= 14; W = {'I': 8, 'O': 8}; thresholds {'cut0': 31, 'cutsmall': 25, 'longj1': 11, 'succ': 31} => z1 = 31
first values: [0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (6,14): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 31


==> anc/families/logs/gen_6_7.log <==
pair (6,7): 126 reachable short configurations, RMAX=160
(G1) period PI=8, 56 type-L configurations, rhat=16, MP=11, D=6, lambda=-7
(G2) Lemma P' applies for R >= 33
(G3) Lemma W' applies for R >= 35 (Q=8)
(G4) kappa0: V = r + 2 for r >= 14; W = {'I': 3, 'O': 3}; thresholds {'cut0': 31, 'cutsmall': 29, 'longj1': 6, 'succ': 29} => z1 = 31
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 4, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 3, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (6,7): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31


==> anc/families/logs/gen_6_8.log <==
pair (6,8): 152 reachable short configurations, RMAX=160
(G1) period PI=8, 72 type-L configurations, rhat=10, MP=9, D=7, lambda=-7
(G2) Lemma P' applies for R >= 32
(G3) Lemma W' applies for R >= 35 (Q=8)
(G4) kappa0: V = r + 0 for r >= 8; W = {'I': 2, 'O': 2}; thresholds {'cut0': 17, 'cutsmall': 15, 'longj1': 5, 'succ': 17} => z1 = 17
first values: [0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 3, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (6,8): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17


==> anc/families/logs/gen_6_9.log <==
pair (6,9): 178 reachable short configurations, RMAX=160
(G1) period PI=8, 88 type-L configurations, rhat=26, MP=19, D=8, lambda=-7
(G2) Lemma P' applies for R >= 43
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 6 for r >= 24; W = {'I': 9, 'O': 9}; thresholds {'cut0': 55, 'cutsmall': 53, 'longj1': 12, 'succ': 47} => z1 = 55
first values: [0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2, 3, 4, 1, 4, 3, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0]
RESULT (6,9): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55


==> anc/families/logs/gen_7_10.log <==
pair (7,10): 221 reachable short configurations, RMAX=160
(G1) period PI=8, 119 type-L configurations, rhat=18, MP=11, D=9, lambda=-7
(G2) Lemma P' applies for R >= 36
(G3) Lemma W' applies for R >= 44 (Q=16)
(G4) kappa0: V = r + 6 for r >= 10; W = {'I': 1, 'O': 1}; thresholds {'cut0': 27, 'cutsmall': 21, 'longj1': 4, 'succ': 31} => z1 = 31
first values: [0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 0, 0, 1, 2, 1, 2, 3, 1, 1, 0, 1, 0, 1, 0, 1, 1, 3, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (7,10): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 31


==> anc/families/logs/gen_7_11.log <==
pair (7,11): 251 reachable short configurations, RMAX=160
(G1) period PI=16, 139 type-L configurations, rhat=18, MP=15, D=10, lambda=-12
(G2) Lemma P' applies for R >= 54
(G3) Lemma W' applies for R >= 62 (Q=16)
(G4) kappa0: V = r + 8 for r >= 8; W = {'I': 2, 'O': 2}; thresholds {'cut0': 25, 'cutsmall': 17, 'longj1': 5, 'succ': 31} => z1 = 31
first values: [0, 0, 1, 2, 1, 4, 1, 0, 1, 0, 1, 0, 1, 2, 3, 0, 1, 2, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (7,11): ALL HYPOTHESES VERIFIED, z0 = 21, z1 = 31


==> anc/families/logs/gen_7_12.log <==
pair (7,12): 281 reachable short configurations, RMAX=160
(G1) period PI=16, 159 type-L configurations, rhat=18, MP=13, D=11, lambda=-13
(G2) Lemma P' applies for R >= 54
(G3) Lemma W' applies for R >= 63 (Q=16)
(G4) kappa0: V = r + 4 for r >= 12; W = {'I': 3, 'O': 3}; thresholds {'cut0': 29, 'cutsmall': 23, 'longj1': 6, 'succ': 31} => z1 = 31
first values: [0, 0, 0, 2, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 4, 3, 4, 5, 8, 3, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (7,12): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 31


==> anc/families/logs/gen_7_13.log <==
pair (7,13): 311 reachable short configurations, RMAX=160
(G1) period PI=16, 179 type-L configurations, rhat=30, MP=19, D=12, lambda=-14
(G2) Lemma P' applies for R >= 63
(G3) Lemma W' applies for R >= 66 (Q=16)
(G4) kappa0: V = r + 8 for r >= 28; W = {'I': 4, 'O': 4}; thresholds {'cut0': 65, 'cutsmall': 63, 'longj1': 7, 'succ': 53} => z1 = 65
first values: [0, 1, 1, 1, 1, 0, 1, 0, 3, 0, 1, 0, 1, 0, 0, 0, 1, 10, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0]
RESULT (7,13): ALL HYPOTHESES VERIFIED, z0 = 64, z1 = 65


==> anc/families/logs/gen_7_14.log <==
pair (7,14): 341 reachable short configurations, RMAX=160
(G1) period PI=16, 199 type-L configurations, rhat=18, MP=15, D=13, lambda=-15
(G2) Lemma P' applies for R >= 60
(G3) Lemma W' applies for R >= 67 (Q=16)
(G4) kappa0: V = r + 4 for r >= 12; W = {'I': 5, 'O': 5}; thresholds {'cut0': 29, 'cutsmall': 24, 'longj1': 8, 'succ': 33} => z1 = 33
first values: [1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 1, 0, 1, 5, 2, 1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 3, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (7,14): ALL HYPOTHESES VERIFIED, z0 = 33, z1 = 33


==> anc/families/logs/gen_7_8.log <==
pair (7,8): 161 reachable short configurations, RMAX=160
(G1) period PI=8, 79 type-L configurations, rhat=16, MP=11, D=7, lambda=-7
(G2) Lemma P' applies for R >= 34
(G3) Lemma W' applies for R >= 35 (Q=8)
(G4) kappa0: V = r + 2 for r >= 14; W = {'I': 1, 'O': 1}; thresholds {'cut0': 31, 'cutsmall': 30, 'longj1': 4, 'succ': 31} => z1 = 31
first values: [0, 1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (7,8): ALL HYPOTHESES VERIFIED, z0 = 31, z1 = 31


==> anc/families/logs/gen_7_9.log <==
pair (7,9): 191 reachable short configurations, RMAX=160
(G1) period PI=8, 99 type-L configurations, rhat=26, MP=19, D=8, lambda=-7
(G2) Lemma P' applies for R >= 43
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 0 for r >= 16; W = {'I': 0, 'O': 0}; thresholds {'cut0': 33, 'cutsmall': 31, 'longj1': 3, 'succ': 49} => z1 = 49
first values: [1, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 0, 3, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (7,9): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 49


==> anc/families/logs/gen_8_10.log <==
pair (8,10): 234 reachable short configurations, RMAX=160
(G1) period PI=8, 130 type-L configurations, rhat=18, MP=11, D=9, lambda=-7
(G2) Lemma P' applies for R >= 36
(G3) Lemma W' applies for R >= 44 (Q=16)
(G4) kappa0: V = r + 0 for r >= 16; W = {'I': 14, 'O': 14}; thresholds {'cut0': 33, 'cutsmall': 31, 'longj1': 17, 'succ': 29} => z1 = 33
first values: [0, 0, 1, 0, 3, 0, 1, 0, 1, 0, 1, 0, 3, 0, 1, 0, 1, 0, 2, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (8,10): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33


==> anc/families/logs/gen_8_11.log <==
pair (8,11): 268 reachable short configurations, RMAX=160
(G1) period PI=16, 154 type-L configurations, rhat=18, MP=15, D=10, lambda=-13
(G2) Lemma P' applies for R >= 55
(G3) Lemma W' applies for R >= 63 (Q=16)
(G4) kappa0: V = r + 6 for r >= 10; W = {'I': 11, 'O': 11}; thresholds {'cut0': 27, 'cutsmall': 16, 'longj1': 14, 'succ': 31} => z1 = 31
first values: [1, 1, 2, 1, 2, 3, 0, 1, 0, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (8,11): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 31


==> anc/families/logs/gen_8_12.log <==
pair (8,12): 302 reachable short configurations, RMAX=160
(G1) period PI=16, 178 type-L configurations, rhat=16, MP=13, D=11, lambda=-13
(G2) Lemma P' applies for R >= 54
(G3) Lemma W' applies for R >= 63 (Q=16)
(G4) kappa0: V = r + 2 for r >= 16; W = {'I': 12, 'O': 12}; thresholds {'cut0': 35, 'cutsmall': 33, 'longj1': 15, 'succ': 27} => z1 = 35
first values: [0, 0, 2, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0]
RESULT (8,12): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35


==> anc/families/logs/gen_8_9.log <==
pair (8,9): 200 reachable short configurations, RMAX=160
(G1) period PI=8, 106 type-L configurations, rhat=26, MP=19, D=8, lambda=-7
(G2) Lemma P' applies for R >= 43
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 4 for r >= 24; W = {'I': 9, 'O': 9}; thresholds {'cut0': 53, 'cutsmall': 51, 'longj1': 12, 'succ': 49} => z1 = 53
first values: [0, 1, 0, 1, 4, 0, 2, 1, 0, 1, 0, 1, 4, 3, 4, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (8,9): ALL HYPOTHESES VERIFIED, z0 = 52, z1 = 53


==> anc/families/logs/gen_9_10.log <==
pair (9,10): 243 reachable short configurations, RMAX=160
(G1) period PI=8, 137 type-L configurations, rhat=26, MP=19, D=9, lambda=-7
(G2) Lemma P' applies for R >= 44
(G3) Lemma W' applies for R >= 52 (Q=16)
(G4) kappa0: V = r + 6 for r >= 24; W = {'I': 1, 'O': 1}; thresholds {'cut0': 55, 'cutsmall': 53, 'longj1': 4, 'succ': 51} => z1 = 55
first values: [0, 1, 0, 1, 6, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 2, 3, 1, 1, 0, 0, 0, 1, 0, 0, 1, 3, 1, 1, 3, 3, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (9,10): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55


==> anc/families/logs/gen_9_11.log <==
pair (9,11): 281 reachable short configurations, RMAX=160
(G1) period PI=16, 165 type-L configurations, rhat=26, MP=19, D=10, lambda=-14
(G2) Lemma P' applies for R >= 60
(G3) Lemma W' applies for R >= 66 (Q=16)
(G4) kappa0: V = r + 6 for r >= 24; W = {'I': 0, 'O': 0}; thresholds {'cut0': 55, 'cutsmall': 53, 'longj1': 3, 'succ': 53} => z1 = 55
first values: [1, 0, 0, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 2, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
RESULT (9,11): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55


==> anc/families/logs/gen_9_12.log <==
pair (9,12): 319 reachable short configurations, RMAX=160
(G1) period PI=16, 193 type-L configurations, rhat=26, MP=19, D=11, lambda=-15
(G2) Lemma P' applies for R >= 62
(G3) Lemma W' applies for R >= 67 (Q=16)
(G4) kappa0: V = r + 4 for r >= 24; W = {'I': 1, 'O': 1}; thresholds {'cut0': 53, 'cutsmall': 52, 'longj1': 4, 'succ': 53} => z1 = 53
first values: [0, 1, 0, 1, 0, 3, 0, 1, 0, 1, 0, 1, 2, 2, 6, 1, 8, 2, 2, 1, 2, 3, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 3, 2, 1, 0, 1, 0, 1, 0]
RESULT (9,12): ALL HYPOTHESES VERIFIED, z0 = 53, z1 = 53


==> anc/families/logs/odd_1_2.log <==
pair (1,2): 11 reachable short configurations, RMAX=160
(G1) period PI=4, 5 type-L configurations, rhat=2, MP=3, D=1, lambda=-1
(G2) Lemma P' applies for R >= 11
(G3) Lemma W' applies for R >= 15 (Q=4)
(G4-odd) successor ('i', ((1, '*'),)) handled by Lemma F1 (det 1)
(G4-odd) successor ('o', ((1, '*'),)) handled by Lemma F1 (det 1)
(G4-odd) kappa0 offsets [1, -1, 1, -1] for r >= 1; W = {'I': 1, 'O': 1}; thresholds {'cutsmall': 0, 'longj1': 4, 'succ': 3} => z1 = 4
first values: [0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1]
RESULT (1,2): ALL HYPOTHESES VERIFIED (target (z+1) mod 2), z0 = 1, z1 = 4


==> anc/families/logs/verify23.log <==
reachable short configurations: 26
(V1) Table B checked for 5200 (kappa,phi,r) with r <= 100: OK
(V2) Gamma(i,{2*,3*}) = 3  Gamma(o,{2*,3*}) = 3
(V3) type-L configurations: [('i', ((1, 'O'),)), ('n', ((1, 'I'), (1, 'O'))), ('n', ((2, '*'), (3, '*'))), ('o', ((1, 'I'),))]
     max value of type-P families = 7, max threshold r0 = 8, max short-leg det = 2
(V4) g(S(2,3,z)), z=1..30: [0, 1, 0, 1, 0, 1, 0, 0, 3, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
     largest z <= 160 with g != z mod 2: 13
ALL CHECKS PASSED


==> anc/families/periodic.py <==
"""
Exact computation and periodicity certificate for z -> G(S(x,y,z)), trimmed spider legs x, y fixed.

Notation (trimmed legs): S(x,y,z) has a centre c and three legs of x, y, z markable edges, each
ending at a special (free) vertex.  Coupled states are (sigma, r, f): sigma = (centre label,
state of short leg 1, state of short leg 2); the long leg is attached with r >= 1 unmarked
edges and far-end condition f in {'F','T','A'}.

Values of detached runs (Theorem: run values):  run(k, near, far).
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(1000000)


def run(k, near, far):
    if k == 0:
        return 0
    if near == 'F' and far == 'F':
        return k & 1
    if near == 'F' or far == 'F':
        return k
    if near == far:
        return k & 1
    return 1 if (k >= 2 and k % 2 == 0) else 0


def flip(f):
    return {'F': 'F', 'T': 'A', 'A': 'T'}[f]


def mex(s):
    g = 0
    while g in s:
        g += 1
    return g


IN = {'N': 'I', 'I': 'I', 'O': 'F'}     # centre receives an incoming arrow
OUT = {'N': 'O', 'O': 'O', 'I': 'F'}    # centre gets an outgoing arrow
NEAR = {'I': 'A', 'O': 'T'}            # last centre edge must point Away (label I) / Toward (O)


@lru_cache(maxsize=None)
def two_leg(label, l1, l2):
    """Coupled value: centre label in {I,O}, exactly two attached legs l1,l2 (no long leg).
    Independent implementation (same recursion as spider.py)."""
    opts = set()
    legs = [l1, l2]
    for i in range(2):
        r, f = legs[i]
        other = legs[1 - i]
        for j in range(1, r + 1):
            for d in ('T', 'A'):
                if j == r and f != 'F' and d != f:
                    continue
                det = run(r - j, d, f)
                if j >= 2:
                    nl = tuple(sorted([(j - 1, d), other]))
                    val = two_leg(label, *nl)
                else:
                    newlab = IN[label] if d == 'T' else OUT[label]
                    if newlab == 'F':
                        val = run(other[0], 'F', other[1])
                    else:
                        val = run(other[0], NEAR[newlab], other[1])
                opts.add(det ^ val)
    return mex(opts)


def W(label, s1, s2):
    """Value of the coupled position after the long leg has detached:
    centre label (any), short legs s1, s2 (None = detached)."""
    att = [s for s in (s1, s2) if s is not None]
    if label == 'F':
        x = 0
        for (r, f) in att:
            x ^= run(r, 'F', f)
        return x
    if len(att) == 0:
        return 0
    if len(att) == 1:
        r, f = att[0]
        return run(r, NEAR[label], f)
    # two attached short legs; label must be I or O here
    assert label in ('I', 'O')
    return two_leg(label, *tuple(sorted(att)))


class Spider:
    def __init__(self, x, y):
        self.x, self.y = x, y
        self.V = {}          # (sigma, r, f) -> value
        self.acc = {}        # (sigma, d, parity) -> set of V(sigma, i, d) for i <= current-3
        self.vals_by = {}    # (sigma, d) -> dict value -> sorted list of i (for F-family lookups)

    def short_moves(self, sigma, r, f):
        """Yield option values from moves on short legs (long leg (r,f) stays put)."""
        label, s1, s2 = sigma
        out = []
        shorts = [s1, s2]
        for k in range(2):
            s = shorts[k]
            if s is None:
                continue
            rs, fs = s
            other = shorts[1 - k]
            for j in range(1, rs + 1):
                for d in ('T', 'A'):
                    if j == rs and fs != 'F' and d != fs:
                        continue
                    det = run(rs - j, d, fs)
                    if j >= 2:
                        ns = [None, None]
                        ns[k] = (j - 1, d)
                        ns[1 - k] = other
                        out.append(det ^ self.val((label, ns[0], ns[1]), r, f))
                    else:
                        newlab = IN[label] if d == 'T' else OUT[label]
                        if newlab == 'F':
                            v = run(r, 'F', f)
                            if other is not None:
                                v ^= run(other[0], 'F', other[1])
                            out.append(det ^ v)
                        else:
                            if other is None:
                                out.append(det ^ run(r, NEAR[newlab], f))
                            else:
                                ns = [None, None]
                                ns[1 - k] = other
                                out.append(det ^ self.val((newlab, ns[0], ns[1]), r, f))
        return out

    def val(self, sigma, r, f):
        key = (sigma, r, f)
        if key in self.V:
            return self.V[key]
        label, s1, s2 = sigma
        opts = set(self.short_moves(sigma, r, f))
        # long-leg move at j = 1 (edge at the centre)
        for d in ('T', 'A'):
            if r == 1 and f != 'F' and d != f:
                continue
            newlab = IN[label] if d == 'T' else OUT[label]
            opts.add(run(r - 1, d, f) ^ W(newlab, s1, s2))
        if f != 'F':
            # i = j-1 in [1, r-1]; detached run c(r-1-i, d, f)
            for i in range(max(1, r - 2), r):
                for d in ('T', 'A'):
                    if i == r - 1 and d != f:
                        continue
                    opts.add(self.V[(sigma, i, d)] ^ run(r - 1 - i, d, f))
            # i <= r-3 via accumulated sets
            for d in ('T', 'A'):
                for par in (0, 1):
                    S = self.acc.get((sigma, d, par), ())
                    if not S:
                        continue
                    # any i with this parity, i <= r-3: k = r-1-i >= 2
                    k_par = (r - 1 - par) % 2
                    bit = k_par if d == f else 1 - k_par
                    for v in S:
                        opts.add(v ^ bit)
            g = mex(opts)
        else:
            # options t XOR V(sigma, r-1-t, d), t in [0, r-2]
            g = 0
            while True:
                if g in opts:
                    g += 1
                    continue
                hit = False
                for d in ('T', 'A'):
                    vb = self.vals_by.get((sigma, d))
                    if not vb:
                        continue
                    for w, idxset in vb.items():
                        i = r - 1 - (g ^ w)
                        if 1 <= i <= r - 1 and i in idxset:
                            hit = True
                            break
                    if hit:
                        break
                if hit:
                    g += 1
                    continue
                break
        self.V[key] = g
        return g

    def sigmas(self):
        x, y = self.x, self.y

        def states(L):
            st = [(L, 'F')]
            for r in range(1, L):
                st += [(r, 'T'), (r, 'A')]
            return st
        out = []
        for a in states(x):
            for b in states(y):
                out.append(('N', a, b))
        for lab in ('I', 'O'):
            for a in states(x):
                out.append((lab, a, None))
            for b in states(y):
                out.append((lab, None, b))
        return out

    def compute(self, R):
        sig = self.sigmas()
        for r in range(1, R + 1):
            # make sure accumulated sets contain i <= r-3
            i = r - 3
            if i >= 1:
                for s in sig:
                    for d in ('T', 'A'):
                        self.acc.setdefault((s, d, i % 2), set()).add(self.V[(s, i, d)])
            for s in sig:
                for f in ('T', 'A', 'F'):
                    self.val(s, r, f)
            # register forced values at index r for F-family lookups
            for s in sig:
                for d in ('T', 'A'):
                    v = self.V[(s, r, d)]
                    self.vals_by.setdefault((s, d), {}).setdefault(v, set()).add(r)
        self.R = R
        self.sig = sig

    def G(self, z):
        return self.V[(('N', (self.x, 'F'), (self.y, 'F')), z, 'F')]


==> anc/families/run_all.out <==
== verify23.py: Table 6 / Theorem 8.5 for r <= 100, Gamma(i;{2*,3*}) = 3, g(S(2,3,z)) for z <= 160
(V4) g(S(2,3,z)), z=1..30: [0, 1, 0, 1, 0, 1, 0, 0, 3, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0]
     largest z <= 160 with g != z mod 2: 13
ALL CHECKS PASSED
== independent cross-check with the positional C++ solver famstates.cpp
compared 186000 values, mismatches 0
== certify_gen.py: hypotheses of Lemmas 8.8, 8.9 and Proposition 8.11 for all pairs of Theorem 8.12
(1,3) R1-1=160 RESULT (1,3): ALL HYPOTHESES VERIFIED, z0 = 14, z1 = 15
(2,3) R1-1=160 RESULT (2,3): ALL HYPOTHESES VERIFIED, z0 = 14, z1 = 15
(2,4) R1-1=160 RESULT (2,4): ALL HYPOTHESES VERIFIED, z0 = 1, z1 = 5
(3,4) R1-1=160 RESULT (3,4): ALL HYPOTHESES VERIFIED, z0 = 15, z1 = 15
(1,5) R1-1=160 RESULT (1,5): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(2,5) R1-1=160 RESULT (2,5): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(3,5) R1-1=160 RESULT (3,5): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 27
(4,5) R1-1=160 RESULT (4,5): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(2,6) R1-1=160 RESULT (2,6): ALL HYPOTHESES VERIFIED, z0 = 1, z1 = 7
(3,6) R1-1=160 RESULT (3,6): ALL HYPOTHESES VERIFIED, z0 = 13, z1 = 15
(4,6) R1-1=160 RESULT (4,6): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17
(5,6) R1-1=160 RESULT (5,6): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 27
(1,7) R1-1=160 RESULT (1,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(2,7) R1-1=160 RESULT (2,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(3,7) R1-1=160 RESULT (3,7): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(4,7) R1-1=160 RESULT (4,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(5,7) R1-1=160 RESULT (5,7): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(6,7) R1-1=160 RESULT (6,7): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(2,8) R1-1=160 RESULT (2,8): ALL HYPOTHESES VERIFIED, z0 = 4, z1 = 9
(3,8) R1-1=160 RESULT (3,8): ALL HYPOTHESES VERIFIED, z0 = 15, z1 = 15
(4,8) R1-1=160 RESULT (4,8): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17
(5,8) R1-1=160 RESULT (5,8): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29
(6,8) R1-1=160 RESULT (6,8): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 17
(7,8) R1-1=160 RESULT (7,8): ALL HYPOTHESES VERIFIED, z0 = 31, z1 = 31
(1,9) R1-1=160 RESULT (1,9): ALL HYPOTHESES VERIFIED, z0 = 56, z1 = 57
(2,9) R1-1=160 RESULT (2,9): ALL HYPOTHESES VERIFIED, z0 = 56, z1 = 57
(3,9) R1-1=160 RESULT (3,9): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(4,9) R1-1=160 RESULT (4,9): ALL HYPOTHESES VERIFIED, z0 = 58, z1 = 59
(5,9) R1-1=160 RESULT (5,9): ALL HYPOTHESES VERIFIED, z0 = 50, z1 = 51
(6,9) R1-1=160 RESULT (6,9): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(7,9) R1-1=160 RESULT (7,9): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 49
(8,9) R1-1=160 RESULT (8,9): ALL HYPOTHESES VERIFIED, z0 = 52, z1 = 53
(2,10) R1-1=160 RESULT (2,10): ALL HYPOTHESES VERIFIED, z0 = 4, z1 = 11
(3,10) R1-1=160 RESULT (3,10): ALL HYPOTHESES VERIFIED, z0 = 25, z1 = 25
(4,10) R1-1=160 RESULT (4,10): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 25
(5,10) R1-1=160 RESULT (5,10): ALL HYPOTHESES VERIFIED, z0 = 27, z1 = 29
(6,10) R1-1=160 RESULT (6,10): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(7,10) R1-1=160 RESULT (7,10): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 31
(8,10) R1-1=160 RESULT (8,10): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(9,10) R1-1=160 RESULT (9,10): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(1,11) R1-1=160 RESULT (1,11): ALL HYPOTHESES VERIFIED, z0 = 22, z1 = 23
(2,11) R1-1=160 RESULT (2,11): ALL HYPOTHESES VERIFIED, z0 = 22, z1 = 23
(3,11) R1-1=160 RESULT (3,11): ALL HYPOTHESES VERIFIED, z0 = 10, z1 = 27
(4,11) R1-1=160 RESULT (4,11): ALL HYPOTHESES VERIFIED, z0 = 25, z1 = 27
(5,11) R1-1=160 RESULT (5,11): ALL HYPOTHESES VERIFIED, z0 = 21, z1 = 29
(6,11) R1-1=160 RESULT (6,11): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29
(7,11) R1-1=160 RESULT (7,11): ALL HYPOTHESES VERIFIED, z0 = 21, z1 = 31
(8,11) R1-1=160 RESULT (8,11): ALL HYPOTHESES VERIFIED, z0 = 26, z1 = 31
(9,11) R1-1=160 RESULT (9,11): ALL HYPOTHESES VERIFIED, z0 = 54, z1 = 55
(10,11) R1-1=160 RESULT (10,11): ALL HYPOTHESES VERIFIED, z0 = 33, z1 = 33
(2,12) R1-1=160 RESULT (2,12): ALL HYPOTHESES VERIFIED, z0 = 8, z1 = 13
(3,12) R1-1=160 RESULT (3,12): ALL HYPOTHESES VERIFIED, z0 = 23, z1 = 23
(4,12) R1-1=160 RESULT (4,12): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 25
(5,12) R1-1=160 RESULT (5,12): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 29
(6,12) R1-1=160 RESULT (6,12): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(7,12) R1-1=160 RESULT (7,12): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 31
(8,12) R1-1=160 RESULT (8,12): ALL HYPOTHESES VERIFIED, z0 = 34, z1 = 35
(9,12) R1-1=160 RESULT (9,12): ALL HYPOTHESES VERIFIED, z0 = 53, z1 = 53
(10,12) R1-1=160 RESULT (10,12): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(11,12) R1-1=160 RESULT (11,12): ALL HYPOTHESES VERIFIED, z0 = 40, z1 = 41
(1,13) R1-1=160 RESULT (1,13): ALL HYPOTHESES VERIFIED, z0 = 68, z1 = 69
(2,13) R1-1=160 RESULT (2,13): ALL HYPOTHESES VERIFIED, z0 = 68, z1 = 69
(3,13) R1-1=160 RESULT (3,13): ALL HYPOTHESES VERIFIED, z0 = 66, z1 = 67
(4,13) R1-1=160 RESULT (4,13): ALL HYPOTHESES VERIFIED, z0 = 70, z1 = 71
(5,13) R1-1=160 RESULT (5,13): ALL HYPOTHESES VERIFIED, z0 = 64, z1 = 65
(6,13) R1-1=160 RESULT (6,13): ALL HYPOTHESES VERIFIED, z0 = 62, z1 = 63
(7,13) R1-1=160 RESULT (7,13): ALL HYPOTHESES VERIFIED, z0 = 64, z1 = 65
(2,14) R1-1=160 RESULT (2,14): ALL HYPOTHESES VERIFIED, z0 = 8, z1 = 15
(3,14) R1-1=160 RESULT (3,14): ALL HYPOTHESES VERIFIED, z0 = 29, z1 = 29
(4,14) R1-1=160 RESULT (4,14): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 33
(5,14) R1-1=160 RESULT (5,14): ALL HYPOTHESES VERIFIED, z0 = 31, z1 = 31
(6,14) R1-1=160 RESULT (6,14): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 31
(7,14) R1-1=160 RESULT (7,14): ALL HYPOTHESES VERIFIED, z0 = 33, z1 = 33
(2,15) R1-1=160 RESULT (2,15): ALL HYPOTHESES VERIFIED, z0 = 74, z1 = 75
(2,16) R1-1=160 RESULT (2,16): ALL HYPOTHESES VERIFIED, z0 = 12, z1 = 17
(2,17) R1-1=160 RESULT (2,17): ALL HYPOTHESES VERIFIED, z0 = 112, z1 = 113
(2,18) R1-1=160 RESULT (2,18): ALL HYPOTHESES VERIFIED, z0 = 12, z1 = 19
(2,19) R1-1=160 RESULT (2,19): ALL HYPOTHESES VERIFIED, z0 = 30, z1 = 31
(2,20) R1-1=160 RESULT (2,20): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 21
(2,21) R1-1=160 RESULT (2,21): ALL HYPOTHESES VERIFIED, z0 = 44, z1 = 45
(2,22) R1-1=160 RESULT (2,22): ALL HYPOTHESES VERIFIED, z0 = 16, z1 = 23
(2,23) R1-1=160 RESULT (2,23): ALL HYPOTHESES VERIFIED, z0 = 50, z1 = 51
(2,24) R1-1=160 RESULT (2,24): ALL HYPOTHESES VERIFIED, z0 = 20, z1 = 25
(2,25) R1-1=160 RESULT (2,25): ALL HYPOTHESES VERIFIED, z0 = 136, z1 = 137
(2,26) R1-1=160 RESULT (2,26): ALL HYPOTHESES VERIFIED, z0 = 20, z1 = 27
(2,27) R1-1=160 RESULT (2,27): ALL HYPOTHESES VERIFIED, z0 = 38, z1 = 39
(2,28) R1-1=160 RESULT (2,28): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 29
(2,29) R1-1=160 RESULT (2,29): ALL HYPOTHESES VERIFIED, z0 = 148, z1 = 149
(2,30) R1-1=160 RESULT (2,30): ALL HYPOTHESES VERIFIED, z0 = 24, z1 = 31
(2,31) R1-1=160 RESULT (2,31): ALL HYPOTHESES VERIFIED, z0 = 154, z1 = 155
(2,32) R1-1=160 RESULT (2,32): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 33
(2,33) R1-1=200 RESULT (2,33): ALL HYPOTHESES VERIFIED, z0 = 224, z1 = 225
(2,34) R1-1=160 RESULT (2,34): ALL HYPOTHESES VERIFIED, z0 = 28, z1 = 35
(2,35) R1-1=160 RESULT (2,35): ALL HYPOTHESES VERIFIED, z0 = 46, z1 = 47
(2,36) R1-1=160 RESULT (2,36): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 37
(2,37) R1-1=160 RESULT (2,37): ALL HYPOTHESES VERIFIED, z0 = 60, z1 = 61
(2,38) R1-1=160 RESULT (2,38): ALL HYPOTHESES VERIFIED, z0 = 32, z1 = 39
(2,39) R1-1=160 RESULT (2,39): ALL HYPOTHESES VERIFIED, z0 = 66, z1 = 67
(2,40) R1-1=160 RESULT (2,40): ALL HYPOTHESES VERIFIED, z0 = 36, z1 = 41
== certify_odd.py (1,2): extra machine check of Theorem 9.1(a)
RESULT (1,2): ALL HYPOTHESES VERIFIED (target (z+1) mod 2), z0 = 1, z1 = 4
certificates verified: 99 / 99


==> anc/families/run_all.sh <==
#!/bin/bash
# Re-runs every finite verification used in Section 8 of the paper.
# Sequential and niced; about 20-40 minutes in total, depending on the machine.  Usage:  bash run_all.sh
set -u
cd "$(dirname "$0")"
mkdir -p logs
echo "== verify23.py: Table 6 / Theorem 8.5 for r <= 100, Gamma(i;{2*,3*}) = 3, g(S(2,3,z)) for z <= 160"
nice python3 verify23.py 100 160 | tee logs/verify23.log | tail -3
echo "== independent cross-check with the positional C++ solver famstates.cpp"
g++ -O2 -o famstates famstates.cpp
[ -f fs23_3000.txt ] || nice ./famstates 2 3 3000 > fs23_3000.txt
nice python3 crosscheck_table.py | tee logs/crosscheck_table.log
echo "== certify_gen.py: hypotheses of Lemmas 8.8, 8.9 and Proposition 8.11 for all pairs of Theorem 8.12"
: > logs/certify_all.log
pairs=""
for y in $(seq 3 14); do for x in $(seq 1 $((y-1))); do
  if [ $x -eq 1 ] && [ $((y%2)) -eq 0 ]; then continue; fi
  if [ $y -ge 13 ] && [ $x -gt 7 ]; then continue; fi
  pairs="$pairs $x,$y"; done; done
for y in $(seq 15 40); do pairs="$pairs 2,$y"; done
for pr in $pairs; do
  x=${pr%,*}; y=${pr#*,}
  RM=160; if [ "$x,$y" = "2,33" ]; then RM=200; fi     # R_1 - 1 = 160, except 200 for (2,33)
  nice python3 certify_gen.py $x $y $RM > logs/gen_${x}_${y}.log 2>&1
  echo "($x,$y) R1-1=$RM $(grep RESULT logs/gen_${x}_${y}.log)" | tee -a logs/certify_all.log
done
echo "== certify_odd.py (1,2): extra machine check of Theorem 9.1(a)"
nice python3 certify_odd.py 1 2 160 > logs/odd_1_2.log 2>&1; grep RESULT logs/odd_1_2.log
mkdir -p forms && mv -f forms_*_*.txt forms/ 2>/dev/null
echo "certificates verified: $(grep -c VERIFIED logs/certify_all.log) / $(echo $pairs | wc -w)"


==> anc/families/verify23.py <==
#!/usr/bin/env python3
"""
verify23.py -- finite verification for the theorem  g(S(2,3,z)) = z mod 2  (z >= 14).

Everything here is computed from the spider-state recursion (Prop. 6.1 of the paper) and the run
values of Theorem 4.3.  Nothing else from the paper is used.

Notation (as in the paper):
  status s in {'n','i','o','f'};  far end phi in {'*','I','O'}  ('I' = IN = towards the centre,
  'O' = OUT = away from the centre);  a leg is a pair (h, phi) with h >= 1 unmarked edges.
  Gamma(s, L) = Grundy value of the centre component, L = multiset of attached legs (sorted tuple).

What is verified (exhaustively):
  (V1) Table B: for every short configuration kappa=(s,K) reachable from (n,{(2,*),(3,*)}) by moves on
       the two short legs, every phi in {I,O} and every 1 <= r <= RMAX,
          Gamma(s, K + {(r,phi)}) == closed form of Table B.
  (V2) W := Gamma(i, {(2,*),(3,*)}) = Gamma(o, {(2,*),(3,*)}) = 3.
  (V3) The structural constants used in the proof of Lemma B:
         every value of a type-P family is <= 7, every threshold r0 <= 8,
         every detached run created by a short-leg move has value <= 2.
  (V4) (sanity, not needed for the proof) g(S(2,3,z)) for 1 <= z <= ZMAX, equal to z mod 2
       exactly for z >= 14 in that range.
Usage:  python3 verify23.py [RMAX] [ZMAX]      (defaults 100, 160)
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(100000)
RMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 100
ZMAX = int(sys.argv[2]) if len(sys.argv) > 2 else 160


# ---------------------------------------------------------------- runs (Theorem 4.3)
def A(k): return k % 2
def B(k): return k
def C(k): return k % 2
def D(k): return 1 if (k >= 2 and k % 2 == 0) else 0


def rho(k, delta, phi):
    """detached run of k edges, near end blocked in direction delta (I/O), far end phi"""
    if k == 0:
        return 0
    if phi == '*':
        return B(k)
    return C(k) if phi == delta else D(k)


def rho_free(k, phi):
    """run of k edges with free near end and far end phi"""
    if k == 0:
        return 0
    return A(k) if phi == '*' else B(k)


def dot(s, delta):
    """status of the centre after an arc at it pointing IN (delta='I') or OUT (delta='O')"""
    if delta == 'I':
        return {'n': 'i', 'i': 'i', 'o': 'f', 'f': 'f'}[s]
    return {'n': 'o', 'o': 'o', 'i': 'f', 'f': 'f'}[s]


def mex(S):
    g = 0
    while g in S:
        g += 1
    return g


@lru_cache(maxsize=None)
def Gamma(s, L):
    L = tuple(sorted(L))
    if len(L) == 0:                                   # (N3)
        return 0
    if s == 'f':                                      # (N1)
        v = 0
        for (h, phi) in L:
            v ^= rho_free(h, phi)
        return v
    if s in ('i', 'o') and len(L) == 1:               # (N2)
        (h, phi), = L
        return rho(h, 'O' if s == 'i' else 'I', phi)
    opts = set()                                      # Proposition 6.1
    for idx, (h, phi) in enumerate(L):
        rest = L[:idx] + L[idx + 1:]
        for j in range(1, h + 1):
            for delta in ('I', 'O'):
                if j == h and phi != '*' and delta != phi:
                    continue
                det = rho(h - j, delta, phi)
                if j >= 2:
                    val = Gamma(s, tuple(sorted(rest + ((j - 1, delta),))))
                else:
                    val = Gamma(dot(s, delta), rest)
                opts.add(det ^ val)
    return mex(opts)


# ---------------------------------------------------------------- Table B
# closed forms for phi = 'I' and 'O'; entries: (initial values for r=1..r0-1, eventual rule)
# eventual rules: ('par', a, b) -> a if r even else b ;  ('lin', c) -> r + c ; ('xor1',) -> r XOR 1
def P(even, odd): return ('par', even, odd)


EV = P(0, 1)     # r mod 2
OD = P(1, 0)     # (r+1) mod 2
TABLE = {
    # n-configurations  (K as a sorted tuple of legs)
    ('n', ((2, '*'), (3, '*'))): {'I': ([2, 6, 7, 5, 4], ('lin', 2)), 'O': ([2, 6, 7, 5, 4], ('lin', 2))},
    ('n', ((1, 'I'), (2, '*'))): {'I': ([2], EV), 'O': ([], OD)},
    ('n', ((1, 'O'), (2, '*'))): {'I': ([], OD), 'O': ([2], EV)},
    ('n', ((2, '*'), (2, 'I'))): {'I': ([], OD), 'O': ([], EV)},
    ('n', ((2, '*'), (2, 'O'))): {'I': ([], EV), 'O': ([], OD)},
    ('n', ((1, 'I'), (3, '*'))): {'I': ([5, 4, 5], P(3, 2)), 'O': ([1], P(2, 3))},
    ('n', ((1, 'O'), (3, '*'))): {'I': ([1], P(2, 3)), 'O': ([5, 4, 5], P(3, 2))},
    ('n', ((1, 'I'), (1, 'I'))): {'I': ([], OD), 'O': ([], EV)},
    ('n', ((1, 'O'), (1, 'O'))): {'I': ([], EV), 'O': ([], OD)},
    ('n', ((1, 'I'), (1, 'O'))): {'I': ([], ('lin', 0)), 'O': ([], ('lin', 0))},
    ('n', ((1, 'I'), (2, 'I'))): {'I': ([], EV), 'O': ([2], OD)},
    ('n', ((1, 'I'), (2, 'O'))): {'I': ([], OD), 'O': ([2], EV)},
    ('n', ((1, 'O'), (2, 'I'))): {'I': ([2], EV), 'O': ([], OD)},
    ('n', ((1, 'O'), (2, 'O'))): {'I': ([2], OD), 'O': ([], EV)},
    # i-configurations
    ('i', ((2, '*'),)): {'I': ([3], OD), 'O': ([], EV)},
    ('i', ((1, 'I'),)): {'I': ([], EV), 'O': ([], OD)},
    ('i', ((1, 'O'),)): {'I': ([], ('xor1',)), 'O': ([], ('xor1',))},
    ('i', ((3, '*'),)): {'I': ([], P(5, 4)), 'O': ([0, 4, 5, 7, 6, 7, 6], P(4, 5))},
    ('i', ((2, 'I'),)): {'I': ([], OD), 'O': ([3], EV)},
    ('i', ((2, 'O'),)): {'I': ([], EV), 'O': ([3], OD)},
}
FL = {'I': 'O', 'O': 'I', '*': '*'}
# o-configurations by reversal symmetry (Lemma R):  V_{(o,K)}^phi = V_{(i,Kbar)}^{phibar}
for (s, K), row in list(TABLE.items()):
    if s == 'i':
        Kb = tuple(sorted((h, FL[p]) for (h, p) in K))
        TABLE[('o', Kb)] = {'I': row['O'], 'O': row['I']}


def closed(kappa, phi, r):
    init, rule = TABLE[kappa][phi]
    if r <= len(init):
        return init[r - 1]
    if rule[0] == 'par':
        return rule[1] if r % 2 == 0 else rule[2]
    if rule[0] == 'lin':
        return r + rule[1]
    if rule[0] == 'xor1':
        return r ^ 1
    raise ValueError


def reachable():
    """short configurations reachable from (n,{(2,*),(3,*)}) by short-leg moves, long leg attached"""
    start = ('n', ((2, '*'), (3, '*')))
    seen, stack = {start}, [start]
    while stack:
        s, K = stack.pop()
        for idx, (h, phi) in enumerate(K):
            rest = K[:idx] + K[idx + 1:]
            for j in range(1, h + 1):
                for delta in ('I', 'O'):
                    if j == h and phi != '*' and delta != phi:
                        continue
                    if j >= 2:
                        nk = (s, tuple(sorted(rest + ((j - 1, delta),))))
                    else:
                        s2 = dot(s, delta)
                        if s2 == 'f' or len(rest) == 0:
                            continue          # long leg alone / centre free: cases (a2),(a3)
                        nk = (s2, rest)
                    if nk not in seen:
                        seen.add(nk)
                        stack.append(nk)
    return seen


def main():
    ok = True
    confs = reachable()
    assert confs == set(TABLE.keys()), (sorted(confs ^ set(TABLE.keys())))
    print('reachable short configurations:', len(confs))
    # (V1)
    nchk = 0
    for r in range(1, RMAX + 1):
        for kappa in sorted(confs):
            s, K = kappa
            for phi in ('I', 'O'):
                v = Gamma(s, tuple(sorted(K + ((r, phi),))))
                if v != closed(kappa, phi, r):
                    ok = False
                    print('MISMATCH', kappa, phi, r, v, closed(kappa, phi, r))
                nchk += 1
    print('(V1) Table B checked for %d (kappa,phi,r) with r <= %d: %s' % (nchk, RMAX, 'OK' if ok else 'FAIL'))
    # (V2)
    W1, W2 = Gamma('i', ((2, '*'), (3, '*'))), Gamma('o', ((2, '*'), (3, '*')))
    print('(V2) Gamma(i,{2*,3*}) =', W1, ' Gamma(o,{2*,3*}) =', W2)
    ok &= (W1 == 3 and W2 == 3)
    # (V3)
    typeL = {k for k in TABLE if TABLE[k]['I'][1][0] != 'par'}
    maxP = max(max(TABLE[k][p][0] + [TABLE[k][p][1][1], TABLE[k][p][1][2]]) for k in TABLE if k not in typeL for p in 'IO')
    maxr0 = max(len(TABLE[k][p][0]) + 1 for k in TABLE for p in 'IO')
    maxdet = 0
    for (s, K) in confs:
        for (h, phi) in K:
            for j in range(1, h + 1):
                for delta in ('I', 'O'):
                    if j == h and phi != '*' and delta != phi:
                        continue
                    maxdet = max(maxdet, rho(h - j, delta, phi))
    print('(V3) type-L configurations:', sorted(typeL))
    print('     max value of type-P families = %d, max threshold r0 = %d, max short-leg det = %d' % (maxP, maxr0, maxdet))
    ok &= (maxP <= 7 and maxr0 <= 8 and maxdet <= 2)
    # (V4)
    g = [Gamma('n', tuple(sorted(((2, '*'), (3, '*'), (z, '*'))))) for z in range(1, ZMAX + 1)]
    good = [z for z in range(1, ZMAX + 1) if g[z - 1] == z % 2]
    first_bad_from_top = max(z for z in range(1, ZMAX + 1) if g[z - 1] != z % 2)
    print('(V4) g(S(2,3,z)), z=1..30:', g[:30])
    print('     largest z <= %d with g != z mod 2: %d' % (ZMAX, first_bad_from_top))
    ok &= (first_bad_from_top == 13)
    print('ALL CHECKS PASSED' if ok else 'SOME CHECK FAILED')
    return 0 if ok else 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/independent_checks/v1/brute.py <==
"""Raw-rules brute force for the Game of Arrows on spiders, and a position-by-position
comparison with the spider-state evaluation (Prop 6.1 + Thm 4.3) of spider.py."""
import sys, itertools, time
from spider import Gamma, rho, spider
sys.setrecursionlimit(100000)


def spider_tree(legs):
    """vertices: 0 = centre.  Returns edges list [(u,v)], with u closer to the centre,
    and leg_edges[t] = list of edge indices from the centre outwards (incl. pendant)."""
    edges, leg_edges, nv = [], [], 1
    for x in legs:
        prev, idxs = 0, []
        for p in range(x + 1):
            edges.append((prev, nv)); idxs.append(len(edges) - 1)
            prev = nv; nv += 1
        leg_edges.append(idxs)
    return nv, edges, leg_edges


class Brute:
    def __init__(self, nv, edges):
        self.nv, self.edges = nv, edges
        self.inc = [[] for _ in range(nv)]
        for i, (u, v) in enumerate(edges):
            self.inc[u].append(i); self.inc[v].append(i)
        self.memo = {}

    def bad_vertex(self, pos, w):
        """sink or source?  state 1 = u->v, 2 = v->u"""
        ins = outs = 0
        for i in self.inc[w]:
            st = pos[i]
            if st == 0:
                return False
            u, v = self.edges[i]
            head = v if st == 1 else u
            if head == w:
                ins += 1
            else:
                outs += 1
        return ins == 0 or outs == 0

    def moves(self, pos):
        for i, st in enumerate(pos):
            if st:
                continue
            u, v = self.edges[i]
            for o in (1, 2):
                p2 = pos[:i] + (o,) + pos[i + 1:]
                if not self.bad_vertex(p2, u) and not self.bad_vertex(p2, v):
                    yield p2

    def g(self, pos):
        m = self.memo.get(pos)
        if m is not None:
            return m
        S = {self.g(p2) for p2 in self.moves(pos)}
        r = 0
        while r in S:
            r += 1
        self.memo[pos] = r
        return r


def state_value(legs, leg_edges, pos):
    """value via spider states: Gamma(s;L) xor detached runs.  edge state 1 = OUT, 2 = IN."""
    D = {1: 'O', 2: 'I'}
    cin = cout = False
    L, tot = [], 0
    for t, x in enumerate(legs):
        idx = leg_edges[t][:x]          # markable edges only
        st = [pos[i] for i in idx]
        marked = [p for p in range(x) if st[p]]
        if st[0] == 1: cout = True
        if st[0] == 2: cin = True
        if not marked:
            L.append((x, 'F'))
            continue
        p0 = marked[0]
        if p0 >= 1:
            L.append((p0, D[st[p0]]))
        for a, b in zip(marked, marked[1:]):
            tot ^= rho(b - a - 1, D[st[a]], D[st[b]])
        last = marked[-1]
        tot ^= rho(x - 1 - last, D[st[last]], 'F')
        # pendant edge must be unmarked
        assert pos[leg_edges[t][x]] == 0
    s = 'f' if (cin and cout) else 'i' if cin else 'o' if cout else 'n'
    return tot ^ Gamma(s, tuple(sorted(L)))


def check_all_positions(legs):
    nv, edges, le = spider_tree(legs)
    b = Brute(nv, edges)
    start = tuple([0] * len(edges))
    seen, st = {start}, [start]
    while st:
        p = st.pop()
        for q in b.moves(p):
            if q not in seen:
                seen.add(q); st.append(q)
    bad = 0
    for p in seen:
        if b.g(p) != state_value(legs, le, p):
            bad += 1
    return len(seen), bad, b.g(start)


if __name__ == '__main__':
    t0 = time.time()
    # (1) whole-spider values against the raw rules
    mism = 0; cnt = 0
    for x in range(1, 7):
        for y in range(x, 8):
            for z in range(y, 12):
                if x + y + z > 12:
                    continue
                nv, edges, le = spider_tree((x, y, z))
                bv = Brute(nv, edges).g(tuple([0] * len(edges)))
                sv = spider(x, y, z)
                cnt += 1
                if bv != sv:
                    mism += 1; print('MISMATCH', x, y, z, bv, sv)
    print('three-leg spiders with x+y+z<=12: %d compared, %d mismatches (%.1fs)' % (cnt, mism, time.time() - t0))
    # (2) every reachable position of some spiders
    for legs in [(2, 3, 5), (1, 3, 7), (2, 3, 6), (1, 2, 4, 2), (2, 2, 3, 3), (3, 4, 4)]:
        t0 = time.time()
        n, bad, g0 = check_all_positions(legs)
        print('S%s: %d reachable positions, %d mismatches, g=%d (%.1fs)' % (legs, n, bad, g0, time.time() - t0))


==> anc/independent_checks/v1/check_cert_table.py <==
"""Compute z0(x,y) = least z0 with g(S(x,y,z)) = z mod 2 for z0<=z<=ZMAX using the referee's C++ solver,
and compare with Table tab:cert (and tab:families)."""
import subprocess, sys, resource
ZMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 600

rows = {
 1: {3: 14, 5: 28, 7: 34, 9: 56, 11: 22, 13: 68},
 2: {3: 14, 4: 1, 5: 28, 6: 1, 7: 34, 8: 4, 9: 56, 10: 4, 11: 22, 12: 8, 13: 68, 14: 8},
 3: {4: 15, 5: 26, 6: 13, 7: 32, 8: 15, 9: 54, 10: 25, 11: 10, 12: 23, 13: 66, 14: 29},
 4: {5: 30, 6: 16, 7: 34, 8: 16, 9: 58, 10: 24, 11: 25, 12: 24, 13: 70, 14: 32},
 5: {6: 26, 7: 34, 8: 29, 9: 50, 10: 27, 11: 21, 12: 28, 13: 64, 14: 31},
 6: {7: 30, 8: 16, 9: 54, 10: 28, 11: 29, 12: 30, 13: 62, 14: 28},
 7: {8: 31, 9: 32, 10: 29, 11: 21, 12: 28, 13: 64, 14: 33},
 8: {9: 52, 10: 32, 11: 26, 12: 34},
 9: {10: 54, 11: 54, 12: 53},
 10: {11: 33, 12: 32},
 11: {12: 40},
}
x2 = "15:74 16:12 17:112 18:12 19:30 20:16 21:44 22:16 23:50 24:20 25:136 26:20 27:38 28:24 29:148 30:24 31:154 32:28 33:224 34:28 35:46 36:32 37:60 38:32 39:66 40:36"
for tok in x2.split():
    y, z0 = map(int, tok.split(':'))
    rows[2][y] = z0
pairs = sorted((x, y) for x in rows for y in rows[x])
print('pairs in Table tab:cert:', len(pairs))

resource.setrlimit(resource.RLIMIT_STACK, (resource.RLIM_INFINITY, resource.RLIM_INFINITY))
bad = 0
out = []
for (x, y) in pairs:
    res = subprocess.run(['nice', './spider3', str(x), str(y), str(ZMAX)], capture_output=True, text=True, check=True)
    g = [None] + list(map(int, res.stdout.split('\n')[0].split()[1:]))
    viol = [z for z in range(1, ZMAX + 1) if g[z] != z % 2]
    z0 = max(viol) + 1 if viol else 1
    ok = z0 == rows[x][y]
    bad += not ok
    out.append('(%d,%d): z0=%d table=%d %s  maxg=%d' % (x, y, z0, rows[x][y], 'OK' if ok else '*** MISMATCH', max(g[1:])))
    print(out[-1], flush=True)
print('mismatches:', bad)


==> anc/independent_checks/v1/check_table23.py <==
"""Check Table tab:blocked23, Lemma lem:universal, W(kappa0)=3, and g(S(2,3,z)) for z<=ZMAX."""
import sys, time
from spider import Gamma, V, rho, times, spider, MEMO

RMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 300
ZMAX = int(sys.argv[2]) if len(sys.argv) > 2 else 300

pi = lambda r: r % 2
pib = lambda r: 1 - r % 2


def pre(prefix, f):
    return lambda r: prefix[r - 1] if r <= len(prefix) else f(r)


T = {}
def put(s, K, fin, fout):
    T[(s, tuple(sorted(K)))] = {'I': fin, 'O': fout}

F, I, O = 'F', 'I', 'O'
put('n', [(2, F), (3, F)], pre([2, 6, 7, 5, 4], lambda r: r + 2), pre([2, 6, 7, 5, 4], lambda r: r + 2))
put('n', [(2, F), (1, I)], pre([2], pi), pib)
put('n', [(2, F), (1, O)], pib, pre([2], pi))
put('n', [(2, F), (2, I)], pib, pi)
put('n', [(2, F), (2, O)], pi, pib)
put('n', [(1, I), (3, F)], pre([5, 4, 5], lambda r: 2 + pib(r)), pre([1], lambda r: 2 + pi(r)))
put('n', [(1, O), (3, F)], pre([1], lambda r: 2 + pi(r)), pre([5, 4, 5], lambda r: 2 + pib(r)))
put('n', [(1, I), (1, I)], pib, pi)
put('n', [(1, O), (1, O)], pi, pib)
put('n', [(1, I), (1, O)], lambda r: r, lambda r: r)
put('n', [(1, I), (2, I)], pi, pre([2], pib))
put('n', [(1, I), (2, O)], pib, pre([2], pi))
put('n', [(1, O), (2, I)], pre([2], pi), pib)
put('n', [(1, O), (2, O)], pre([2], pib), pi)
put('i', [(2, F)], pre([3], pib), pi)
put('i', [(3, F)], lambda r: 4 + pib(r), pre([0, 4, 5, 7, 6, 7, 6], lambda r: 4 + pi(r)))
put('i', [(1, I)], pi, pib)
put('i', [(1, O)], lambda r: r ^ 1, lambda r: r ^ 1)
put('i', [(2, I)], pib, pre([3], pi))
put('i', [(2, O)], pi, pre([3], pib))
# s = o rows by reversal: V^phi_(o;K) = V^{phibar}_(i;Kbar)
bar = {'I': 'O', 'O': 'I', 'F': 'F'}
for (s, K) in list(T):
    if s == 'i':
        Kb = tuple(sorted((h, bar[p]) for (h, p) in K))
        T[('o', Kb)] = {'I': T[(s, K)]['O'], 'O': T[(s, K)]['I']}
print('table entries:', len(T))

# own reachability: successors of short moves
def successors(s, K):
    out = []
    for idx, (h, psi) in enumerate(K):
        rest = K[:idx] + K[idx + 1:]
        for j in range(1, h + 1):
            for d in 'IO':
                if j == h and psi != 'F' and d != psi:
                    continue
                if j >= 2:
                    out.append((s, tuple(sorted(rest + ((j - 1, d),)))))
                elif s == 'n':
                    out.append((times(s, d), rest))
    return out

k0 = ('n', ((2, F), (3, F)))
seen, st = {k0}, [k0]
while st:
    k = st.pop()
    for k2 in successors(*k):
        if k2 not in seen:
            seen.add(k2); st.append(k2)
print('reachable configurations:', len(seen), ' same set as table:', seen == set(T))
from collections import Counter
print('by status:', Counter(s for s, K in seen))

t0 = time.time()
bad = 0
for r in range(1, RMAX + 1):
    for (s, K), fam in T.items():
        for phi in 'IO':
            v = V(s, K, phi, r)
            if v != fam[phi](r):
                bad += 1
                if bad < 20:
                    print('MISMATCH', s, K, phi, r, v, fam[phi](r))
print('blocked families checked for r <= %d: %d mismatches (%.1fs)' % (RMAX, bad, time.time() - t0))

# direct check of reversal on all families
rb = 0
for r in range(1, RMAX + 1):
    for (s, K) in T:
        sb = {'n': 'n', 'i': 'o', 'o': 'i'}[s]
        Kb = tuple(sorted((h, bar[p]) for (h, p) in K))
        for phi in 'IO':
            if V(s, K, phi, r) != V(sb, Kb, bar[phi], r):
                rb += 1
print('reversal symmetry violations:', rb)

# W(kappa0)
print('W_IN(kappa0)=Gamma(i;{2F,3F}) =', Gamma('i', ((2, F), (3, F))), ' W_OUT =', Gamma('o', ((2, F), (3, F))))
# universal families
ub = 0
for r in range(1, RMAX + 1):
    for phi in 'IO':
        ub += V('n', [(1, 'I'), (1, 'O')], phi, r) != r
        ub += V('i', [(1, 'O')], phi, r) != r ^ 1
        ub += V('o', [(1, 'I')], phi, r) != r ^ 1
print('universal family violations:', ub)

# g(S(2,3,z))
g = [None] + [spider(2, 3, z) for z in range(1, ZMAX + 1)]
print('g(S(2,3,z)) z=1..30:', g[1:31])
badz = [z for z in range(1, ZMAX + 1) if g[z] != z % 2]
print('z<=%d with g != z mod 2:' % ZMAX, badz)
# Gamma(i;{2*,3*}) as asked
print('Gamma(i;{2*,3*}) =', Gamma('i', ((2, 'F'), (3, 'F'))))
# free families used in Lemma lem:lowerbounds
lb = {('i', ((3, F),)): 2, ('n', ((1, I), (3, F))): 2, ('i', ((2, F),)): 4, ('n', ((1, I), (2, F))): 2,
      ('n', ((2, F), (2, I))): 2}
for (s, K), b in lb.items():
    for (ss, KK) in [(s, K), ({'n': 'n', 'i': 'o'}[s], tuple(sorted((h, bar[p]) for h, p in K)))]:
        vals = [V(ss, KK, 'F', z) for z in range(14, ZMAX + 1)]
        print('lowerbound', ss, KK, '>=', b, ':', min(vals) >= b, ' min over z in [14,%d] =' % ZMAX, min(vals),
              ' values at z=1..20:', [V(ss, KK, 'F', z) for z in range(1, 21)])
print('memo size', len(MEMO))


==> anc/independent_checks/v1/mycert.py <==
"""Referee's independent re-implementation of the hypotheses of Lemmas lem:propP, lem:propL,
lem:F1 and Proposition prop:certM, from the paper's text only.  Data from spider3 (own C++ solver).
Usage: mycert.py x y Z      (Z = range of r on which the closed forms are fitted/validated)
Reports the minimal R_1 the lemmas need, z1, z0."""
import sys, subprocess, resource
sys.setrecursionlimit(1 << 20)
from spider import Gamma, rho, times

x, y, Z = map(int, sys.argv[1:4])
resource.setrlimit(resource.RLIMIT_STACK, (resource.RLIM_INFINITY, resource.RLIM_INFINITY))
out = subprocess.run(['nice', './spider3', str(x), str(y), str(Z), 'dump'], capture_output=True, text=True, check=True).stdout
S, P = 'nio', 'FIO'
fam = {}
gfree = None
for line in out.splitlines():
    t = line.split()
    if t[0] == 'G':
        gfree = [None] + list(map(int, t[1:]))
        continue
    s, a, b, phi = map(int, t[1:5])
    K = tuple(sorted([(c // 3, P[c % 3]) for c in (a, b) if c // 3 > 0]))
    v = [None] + list(map(int, t[5:]))
    key = (S[s], K, P[phi])
    if key in fam:
        assert fam[key] == v
    fam[key] = v


def short_moves(s, K):
    """yield (d, kind, succ, delta)"""
    for idx, (h, psi) in enumerate(K):
        rest = K[:idx] + K[idx + 1:]
        for j in range(1, h + 1):
            for dl in 'IO':
                if j == h and psi != 'F' and dl != psi:
                    continue
                d = rho(h - j, dl, psi)
                if j >= 2:
                    yield d, 'a1', (s, tuple(sorted(rest + ((j - 1, dl),)))), dl
                elif s == 'n':
                    yield d, 'a1', (times(s, dl), rest), dl
                elif times(s, dl) == 'f':
                    yield d, 'a2', None, dl
                else:
                    yield d, 'a3', None, dl


k0 = ('n', tuple(sorted(((x, 'F'), (y, 'F')))))
confs, st = {k0}, [k0]
while st:
    k = st.pop()
    for d, kind, sc, _ in short_moves(*k):
        if kind == 'a1' and sc not in confs:
            confs.add(sc); st.append(sc)
confs = sorted(confs)

# --- fit arithmetic-periodic forms, demanding validity on a long tail [r0, Z]
form = {}
for k in confs:
    for phi in 'IO':
        v = fam[(k[0], k[1], phi)]
        got = None
        for p in (1, 2, 4, 8, 16, 32, 64):
            for e in (0, 1):
                r0 = Z - p
                while r0 >= 1 and v[r0 + p] == v[r0] + e * p:
                    r0 -= 1
                r0 += 1
                if r0 <= Z - 4 * p - 100:
                    got = (p, e, r0); break
            if got: break
        assert got, ('no form', k, phi)
        form[(k, phi)] = got
PI = max([2] + [f[0] for f in form.values()])
typ, q, r0 = {}, {}, {}
for k in confs:
    es = {form[(k, phi)][1] for phi in 'IO'}
    assert len(es) == 1, ('mixed type', k)
    typ[k] = 'L' if es.pop() else 'P'
    for phi in 'IO':
        p, e, rr = form[(k, phi)]
        r0[(k, phi)] = rr
        v = fam[(k[0], k[1], phi)]
        q[(k, phi)] = [None] * PI
        for res in range(PI):
            r = rr + (res - rr) % PI
            q[(k, phi)][res] = v[r] - e * r
        for r in range(rr, Z + 1):       # validate form on [r0, Z]
            assert v[r] == e * r + q[(k, phi)][r % PI]


def cf(k, phi, r):
    if r < r0[(k, phi)]:
        return fam[(k[0], k[1], phi)][r]
    return (r if typ[k] == 'L' else 0) + q[(k, phi)][r % PI]


rhat = max(r0.values())
MP = max(max(fam[(k[0], k[1], phi)][1:]) for k in confs for phi in 'IO' if typ[k] == 'P')
D = max(d for k in confs for d, *_ in short_moves(*k))
lam = min([0] + [min(q[(k, phi)]) for k in confs for phi in 'IO' if typ[k] == 'L'])
Q = PI
while Q <= D:
    Q *= 2
RP = max(2 * PI + 1 + rhat, PI + MP + D - lam + 1)
nL = sum(typ[k] == 'L' for k in confs)
print('(%d,%d): |K|=%d, Pi=%d, typeL=%d, rhat=%d, M_P=%d, D=%d, lambda=%d, Q=%d, R_P=%d'
      % (x, y, len(confs), PI, nL, rhat, MP, D, lam, Q, RP))

W = {k: {dl: Gamma(times(k[0], dl), k[1]) for dl in 'IO'} for k in confs}
ok = True
need_R1 = RP
for k in confs:
    if typ[k] != 'L':
        continue
    rk = max(r0[(k, 'I')], r0[(k, 'O')])
    E = {}
    for phi in 'IO':
        for vr in (0, 1):
            for io in range(PI):
                for dl in 'IO':
                    qq = q[(k, dl)][io]
                    b = ((vr - 1 - io) % 2) ^ (dl != phi)
                    E[(phi, vr, io, dl)] = qq + b - 2 * b * ((io + qq) % 2)
            if len({(io + E[(phi, vr, io, dl)]) % PI for io in range(PI) for dl in 'IO'}) != PI:
                ok = False; print('W1 fails', k, phi, vr)
    em, eM = min(E.values()), max(E.values())
    qp = max(max(q[(k, dl)]) for dl in 'IO')
    ell, Kc = rk + eM, 2 - em
    M = qp + Kc + 1
    amax = max([fam[(k[0], k[1], dl)][i] for dl in 'IO' for i in range(1, rk)] + [0])

    def small_opts(R, phi, imax):
        Sx = set()
        for d, kind, sc, dl in short_moves(*k):
            if kind == 'a1' and typ[sc] == 'P':
                Sx.add(d ^ cf(sc, phi, R))
            elif kind == 'a3':
                Sx.add(d ^ rho(R, 'O' if k[0] == 'i' else 'I', phi))
        for dl in 'IO':
            Sx.add(rho(R - 1, dl, phi) ^ W[k][dl])
        nos = set(Sx)
        for i in range(1, imax + 1):
            for dl in 'IO':
                Sx.add(cf(k, dl, i) ^ rho(R - 1 - i, dl, phi))
        return nos, Sx

    base = rhat + 2 + PI
    smax = max(max(small_opts(R, phi, 0)[0]) for R in range(base, base + PI) for phi in 'IO')
    # smallest i_max >= r_kappa for which (W2) holds
    found = None
    for imax in range(rk, rk + 200):
        RW = max(rk + M, smax + Kc + 1, amax + Kc + 2, imax + 2, rhat + PI + 1)
        if all(set(range(ell)) <= small_opts(R, phi, imax)[1] for R in range(RW, RW + PI) for phi in 'IO'):
            found = (imax, RW); break
    if not found:
        ok = False; print('W2 fails for', k); continue
    need_R1 = max(need_R1, found[1] + Q)

# --- Prop certM
c_set = set(q[(k0, 'I')] + q[(k0, 'O')])
rk0 = max(r0[(k0, 'I')], r0[(k0, 'O')])
assert typ[k0] == 'L' and len(c_set) == 1
c = c_set.pop()
assert c % 2 == 0
assert fam[(k0[0], k0[1], 'I')][1:rk0] == fam[(k0[0], k0[1], 'O')][1:rk0]
z1 = max([2 * rk0 + c + 1, max(W[k0].values()) + 3] + [i + fam[(k0[0], k0[1], 'I')][i] + 3 for i in range(1, rk0)])
nM1 = nM2 = 0
for d, kind, sg, _ in short_moves(*k0):
    if sg in (('i', ((1, 'F'),)), ('o', ((1, 'F'),))) and d >= 2 and \
            all((cf(sg, dl, i) - i) % 2 == 1 for dl in 'IO' for i in range(1, Z + 1)) and typ[sg] == 'L' and \
            all(qq % 2 == 1 for dl in 'IO' for qq in q[(sg, dl)]):
        nM1 += 1
        continue
    if typ[sg] != 'P':
        ok = False; print('certM: successor neither M1 nor P', sg); continue
    nM2 += 1
    for p in range(PI):
        for v in range((d | 1) + 1):
            best = None
            for t in range(0, 300):
                for dl in 'IO':
                    if t ^ q[(sg, dl)][(p - 1 - t) % PI] == v:
                        cand = t + 1 + r0[(sg, dl)]
                        best = cand if best is None else min(best, cand)
            if best is None:
                ok = False; print('M2 fails', sg, p, v)
            else:
                z1 = max(z1, best)
viol = [z for z in range(1, Z + 1) if gfree[z] != z % 2]
z0 = max(viol) + 1 if viol else 1
print('(%d,%d): hypotheses %s; minimal R_1 needed = %d; kappa0: c=%d r=%d W=%s; M1=%d M2=%d short moves; z1=%d; z0=%d (direct, z<=%d)'
      % (x, y, 'OK' if ok else 'FAIL', need_R1, c, rk0, W[k0], nM1, nM2, z1, z0, Z))


==> anc/independent_checks/v1/spider.py <==
"""Independent implementation of Theorem 4.3 (runs) and Proposition 6.1 (spider recursion).
Written by the referee from the paper's text only.

Statuses: 'n','i','o','f'.  Far ends / directions: 'F' (free), 'I' (towards centre), 'O' (away).
A spider state is (s, L) with L a sorted tuple of (h, phi), h >= 1.
"""
import sys
sys.setrecursionlimit(1 << 20)


def A(k): return k % 2
def B(k): return k
def C(k): return k % 2
def Dv(k): return 1 if (k >= 2 and k % 2 == 0) else 0


def rho(h, delta, phi):
    """detached run, near end blocked in direction delta, far end phi"""
    if phi == 'F':
        return B(h)
    if phi == delta:
        return C(h)
    return Dv(h)


def rho_free(h, phi):
    return A(h) if phi == 'F' else B(h)


def times(s, delta):
    """status of c after an arc at c pointing IN (delta='I' -> s.i) or OUT (s.o)"""
    if delta == 'I':
        return {'n': 'i', 'i': 'i', 'o': 'f', 'f': 'f'}[s]
    return {'n': 'o', 'o': 'o', 'i': 'f', 'f': 'f'}[s]


def mex(S):
    m = 0
    while m in S:
        m += 1
    return m


MEMO = {}


def Gamma(s, L):
    key = (s, L)
    v = MEMO.get(key)
    if v is not None:
        return v
    if len(L) == 0:                       # (N3)
        v = 0
    elif s == 'f':                         # (N1)
        v = 0
        for (h, phi) in L:
            v ^= rho_free(h, phi)
    elif s in ('i', 'o') and len(L) == 1:  # (N2)
        (h, phi), = L
        v = rho(h, 'O' if s == 'i' else 'I', phi)
    else:
        opts = set()
        for idx in range(len(L)):
            if idx > 0 and L[idx] == L[idx - 1]:
                continue
            h, phi = L[idx]
            rest = L[:idx] + L[idx + 1:]
            for j in range(1, h + 1):
                for delta in ('I', 'O'):
                    if j == h and phi != 'F' and delta != phi:
                        continue
                    det = rho(h - j, delta, phi)
                    if j >= 2:
                        nl = tuple(sorted(rest + ((j - 1, delta),)))
                        opts.add(det ^ Gamma(s, nl))
                    else:
                        opts.add(det ^ Gamma(times(s, delta), rest))
        v = mex(opts)
    MEMO[key] = v
    return v


def spider(*legs):
    return Gamma('n', tuple(sorted((x, 'F') for x in legs)))


def V(s, K, phi, r):
    return Gamma(s, tuple(sorted(tuple(K) + ((r, phi),))))


==> anc/independent_checks/v1/table23.py <==
"""Closed forms of Table tab:blocked23 (transcribed by the referee)."""
pi = lambda r: r % 2
pib = lambda r: 1 - r % 2


def pre(prefix, f):
    return lambda r: prefix[r - 1] if r <= len(prefix) else f(r)


T = {}
def put(s, K, fin, fout):
    T[(s, tuple(sorted(K)))] = {'I': fin, 'O': fout}

F, I, O = 'F', 'I', 'O'
put('n', [(2, F), (3, F)], pre([2, 6, 7, 5, 4], lambda r: r + 2), pre([2, 6, 7, 5, 4], lambda r: r + 2))
put('n', [(2, F), (1, I)], pre([2], pi), pib)
put('n', [(2, F), (1, O)], pib, pre([2], pi))
put('n', [(2, F), (2, I)], pib, pi)
put('n', [(2, F), (2, O)], pi, pib)
put('n', [(1, I), (3, F)], pre([5, 4, 5], lambda r: 2 + pib(r)), pre([1], lambda r: 2 + pi(r)))
put('n', [(1, O), (3, F)], pre([1], lambda r: 2 + pi(r)), pre([5, 4, 5], lambda r: 2 + pib(r)))
put('n', [(1, I), (1, I)], pib, pi)
put('n', [(1, O), (1, O)], pi, pib)
put('n', [(1, I), (1, O)], lambda r: r, lambda r: r)
put('n', [(1, I), (2, I)], pi, pre([2], pib))
put('n', [(1, I), (2, O)], pib, pre([2], pi))
put('n', [(1, O), (2, I)], pre([2], pi), pib)
put('n', [(1, O), (2, O)], pre([2], pib), pi)
put('i', [(2, F)], pre([3], pib), pi)
put('i', [(3, F)], lambda r: 4 + pib(r), pre([0, 4, 5, 7, 6, 7, 6], lambda r: 4 + pi(r)))
put('i', [(1, I)], pi, pib)
put('i', [(1, O)], lambda r: r ^ 1, lambda r: r ^ 1)
put('i', [(2, I)], pib, pre([3], pi))
put('i', [(2, O)], pi, pre([3], pib))
# s = o rows by reversal: V^phi_(o;K) = V^{phibar}_(i;Kbar)
bar = {'I': 'O', 'O': 'I', 'F': 'F'}
for (s, K) in list(T):
    if s == 'i':
        Kb = tuple(sorted((h, bar[p]) for (h, p) in K))
        T[('o', Kb)] = {'I': T[(s, K)]['O'], 'O': T[(s, K)]['I']}


==> anc/independent_checks/v2/lemmas.py <==
"""Numerical check of Lemmas L1-L5 (Section 9) with the independent solver spider.py."""
import sys
from spider import G, Gamma, norm

KMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 60
YMAX = int(sys.argv[2]) if len(sys.argv) > 2 else 24
D2 = ('I', 'O')
bad = {k: 0 for k in ['L1', 'L2', 'L2free', 'L3', 'L4', 'L5', 'L5floor', 'f']}


def report(tag, msg):
    bad[tag] += 1
    if bad[tag] <= 5:
        print(tag, 'FAIL', msg)


def S(j, b):
    return (b & (j - 1)) == 0


# L1
for k in range(1, KMAX + 1):
    for i in range(1, KMAX + 1):
        for a in D2:
            for b in D2:
                v = G('i', (k, a), (i, b))
                if (k, a) == (1, 'O'):
                    e = i ^ 1
                elif (i, b) == (1, 'O'):
                    e = k ^ 1
                else:
                    e = (k + i + (a == b)) % 2
                if v != e:
                    report('L1', (k, a, i, b, v, e))
print('L1 done', bad['L1'])

# L2
for i in range(1, KMAX + 1):
    gi = G('i', (1, 'F'), (i, 'I'))
    go = G('i', (1, 'F'), (i, 'O'))
    ei = i - 1 if i % 4 == 3 else i + 1
    eo = i - 1 if i % 4 == 1 else i + 1
    if (gi, go) != (ei, eo):
        report('L2', (i, gi, go, ei, eo))
    gf = G('i', (1, 'F'), (i, 'F'))
    if gf != (i + 1) % 2:
        report('L2free', (i, gf))
    # also the 'o' versions by reversal claim
    if G('o', (1, 'F'), (i, 'F')) != gf:
        report('f', ('o-version', i))
print('L2 done', bad['L2'], bad['L2free'])

# L3
for y in range(2, YMAX + 1, 2):
    for i in range(1, KMAX + 1):
        for b in D2:
            v = G('i', (y, 'F'), (i, b))
            if (i, b) == (1, 'I'):
                e = y + 1
            elif (i, b) == (1, 'O'):
                e = 1
            else:
                e = y - 2 + (i + (b == 'I')) % 2
            if v != e:
                report('L3', (y, i, b, v, e))
print('L3 done', bad['L3'])

# L4
for k in range(1, KMAX + 1):
    for i in range(1, KMAX + 1):
        for a in D2:
            for b in D2:
                v = G('n', (1, 'F'), (k, a), (i, b))
                if k == 1 and i == 1 and a == b:
                    e = 3
                else:
                    e = (k + i + (a != b)) % 2
                if v != e:
                    report('L4', (k, a, i, b, v, e))
print('L4 done', bad['L4'])

# L5
for j in range(1, YMAX // 2 + 1):
    y = 2 * j
    for i in range(1, KMAX + 1):
        if i % 2 == 1 and S(j, (i - 1) // 2):
            eps = -1
        elif i % 2 == 0 and S(j, i // 2):
            eps = 1
        else:
            eps = 0
        for d in D2:
            v = G('n', (1, 'F'), (y, 'F'), (i, d))
            if v != i + y - 2 + eps:
                report('L5', (j, i, d, v, i + y - 2 + eps))
            if v // 2 != i // 2 + j - 1:
                report('L5floor', (j, i, d, v))
print('L5 done', bad['L5'], bad['L5floor'])
print('SUMMARY', bad)


==> anc/independent_checks/v2/misc.py <==
"""(1) carry-free identity of Section 11; (2) prop:blockedleg on random status-labelled gadgets
via direct brute force of the labelled-forest arrow game (Def. 3.3 / Lemma 3.2)."""
import random, sys
from raw import labelled_forest_grundy

# (1) identity
bad = 0
for n in range(0, 2001):
    lhs = {t ^ (n - t) for t in range(n + 1)}
    rhs = {e for e in range(n + 1) if (e - n) % 2 == 0 and (e & ((n - e) // 2)) == 0}
    if lhs != rhs:
        bad += 1
        if bad < 5:
            print('identity FAIL', n, sorted(lhs ^ rhs)[:10])
print('carry-free identity n<=2000: failures =', bad)

# (2) random gadgets
random.seed(int(sys.argv[1]) if len(sys.argv) > 1 else 1)
NG = int(sys.argv[2]) if len(sys.argv) > 2 else 40
KMAX = int(sys.argv[3]) if len(sys.argv) > 3 else 8
tot_viol = 0
for g in range(NG):
    nK = random.randint(1, 6)
    edges = [(random.randrange(v), v) for v in range(1, nK)]
    status = [random.choice('nf') for _ in range(nK)]
    c = random.randrange(nK)
    status[c] = 'n'
    h = {}
    for k in range(1, KMAX + 1):
        nv = nK + k
        e2 = list(edges)
        prev = c
        for m in range(1, k + 1):
            e2.append((prev, nK + m - 1))
            prev = nK + m - 1
        st = status + ['n'] * (k - 1) + ['i']
        h[k] = labelled_forest_grundy(nv, e2, st)
        # reversal claim: far end 'o' gives same value
        st2 = status + ['n'] * (k - 1) + ['o']
        if labelled_forest_grundy(nv, e2, st2) != h[k]:
            print('reversal FAIL', g, k)
            tot_viol += 1
    viol = 0
    for k in range(2, KMAX + 1):
        forb = {h[k - 1]} | {h[kp] for kp in range(1, k - 1)} | {h[kp] ^ 1 for kp in range(1, k - 1)}
        if h[k] in forb:
            viol += 1
    tot_viol += viol
    print(f'gadget {g}: K edges={edges} status={"".join(status)} c={c} h={[h[k] for k in range(1, KMAX + 1)]} viol={viol}')
print('random gadgets: total violations =', tot_viol)


==> anc/independent_checks/v2/raw.py <==
"""Raw-rules brute force for the Game of Arrows on a tree (Section 2 rules only),
plus an exhaustive check that every reachable position of a small spider has
raw Grundy value = Gamma(state) xor (detached runs) as described in Section 6.
"""
import sys
from functools import lru_cache
sys.setrecursionlimit(100000)
import spider as SP


def build_spider(xs):
    # vertex 0 = centre. leg t: vertices v_1..v_{x+1}; edge e_m = (v_{m-1}, v_m), e_{x+1} pendant
    edges = []
    legs = []
    nv = 1
    for x in xs:
        prev = 0
        le = []
        for m in range(1, x + 2):
            v = nv; nv += 1
            edges.append((prev, v))
            le.append(len(edges) - 1)
            prev = v
        legs.append(le)
    return nv, edges, legs


class Tree:
    def __init__(self, nv, edges):
        self.nv = nv
        self.edges = edges
        self.inc = [[] for _ in range(nv)]
        for k, (u, v) in enumerate(edges):
            self.inc[u].append(k)
            self.inc[v].append(k)

    def bad(self, pos, w):
        # sink or source at w?
        if not self.inc[w]:
            return False
        ins = outs = 0
        for k in self.inc[w]:
            st = pos[k]
            if st == 0:
                return False
            u, v = self.edges[k]
            head = v if st == 1 else u
            if head == w:
                ins += 1
            else:
                outs += 1
        return ins == 0 or outs == 0

    def moves(self, pos):
        res = []
        for k, st in enumerate(pos):
            if st:
                continue
            u, v = self.edges[k]
            for o in (1, 2):
                p = list(pos); p[k] = o; p = tuple(p)
                if not self.bad(p, u) and not self.bad(p, v):
                    res.append(p)
        return res


def grundy_all(tree):
    memo = {}

    def g(pos):
        if pos in memo:
            return memo[pos]
        S = set(g(q) for q in tree.moves(pos))
        m = 0
        while m in S:
            m += 1
        memo[pos] = m
        return m
    start = tuple([0] * len(tree.edges))
    g(start)
    return memo


def decompose(xs, legs, edges, pos):
    """spider state (s; L) and detached-run value of a raw position"""
    ins = outs = 0
    L = []
    det = 0
    for t, x in enumerate(xs):
        le = legs[t]
        dirs = []  # direction of each edge: 0 unmarked, 'I' or 'O'
        for k in le:
            st = pos[k]
            if st == 0:
                dirs.append(0)
            else:
                u, v = edges[k]          # u nearer the centre
                dirs.append('O' if st == 1 else 'I')
        # centre arc
        if dirs[0] == 'I':
            ins += 1
        elif dirs[0] == 'O':
            outs += 1
        marked = [m for m in range(len(dirs)) if dirs[m]]
        assert (x) not in marked  # pendant (index x) never marked
        if not marked:
            L.append((x, 'F'))
            continue
        if marked[0] > 0:
            L.append((marked[0], dirs[marked[0]]))
        # runs beyond the first arc
        for a_i, a in enumerate(marked):
            nxt = marked[a_i + 1] if a_i + 1 < len(marked) else None
            if nxt is None:
                ln = x - 1 - a          # unmarked edges a+1..x-1 (0-based), pendant is index x
                det ^= SP.rho(ln, dirs[a], 'F')
            else:
                ln = nxt - a - 1
                if ln > 0:
                    det ^= SP.rho(ln, dirs[a], dirs[nxt])
    if ins and outs:
        s = 'f'
    elif ins:
        s = 'i'
    elif outs:
        s = 'o'
    else:
        s = 'n'
    return s, SP.norm(L), det


def check_spider(xs, verbose=True):
    nv, edges, legs = build_spider(xs)
    tree = Tree(nv, edges)
    memo = grundy_all(tree)
    bad = 0
    for pos, gval in memo.items():
        s, L, det = decompose(xs, legs, edges, pos)
        pred = SP.Gamma(s, L) ^ det
        if pred != gval:
            bad += 1
            if bad <= 5:
                print('MISMATCH', xs, pos, s, L, det, pred, gval)
    start = tuple([0] * len(edges))
    if verbose:
        print(f'spider {xs}: {len(memo)} reachable positions, raw g={memo[start]}, '
              f'Prop6.1 g={SP.spider(*xs)}, mismatches={bad}')
    return bad, memo[start]


# ---------- raw brute force on status-labelled paths (Thm 4.3) -------------
def labelled_forest_grundy(nv, edges, status):
    """arrow game on a status-labelled forest (Definition 3.3 / Lemma 3.2)."""
    def mul(s, a):
        if a == 'o':
            return {'n': 'o', 'i': 'f', 'o': 'o', 'f': 'f'}[s]
        return {'n': 'i', 'i': 'i', 'o': 'f', 'f': 'f'}[s]

    @lru_cache(maxsize=None)
    def g(alive, st):
        deg = [0] * nv
        for k in alive:
            u, v = edges[k]
            deg[u] += 1; deg[v] += 1
        S = set()
        for k in alive:
            a, b = edges[k]
            for (u, v) in ((a, b), (b, a)):
                if (deg[u] >= 2 or st[u] in 'if') and (deg[v] >= 2 or st[v] in 'of'):
                    ns = list(st); ns[u] = mul(st[u], 'o'); ns[v] = mul(st[v], 'i')
                    S.add(g(tuple(x for x in alive if x != k), ''.join(ns)))
        m = 0
        while m in S:
            m += 1
        return m
    return g(tuple(range(len(edges))), ''.join(status))


def check_runs(kmax=10):
    # alpha: 'F' free, 'R' blocked right (s=i at left end), etc. per Def 4.1
    left = {'F': 'f', 'R': 'i', 'L': 'o'}
    right = {'F': 'f', 'R': 'o', 'L': 'i'}
    bad = 0
    for k in range(1, kmax + 1):
        edges = [(m - 1, m) for m in range(1, k + 1)]
        for (al, be, name, f) in [('F', 'F', 'A', SP.A), ('F', 'R', 'B', SP.B),
                                   ('R', 'R', 'C', SP.C), ('R', 'L', 'D', SP.D)]:
            st = ['n'] * (k + 1)
            st[0] = left[al]; st[k] = right[be]
            gv = labelled_forest_grundy(k + 1, edges, st)
            if gv != f(k):
                bad += 1
                print('RUN MISMATCH', name, k, gv, f(k))
    print(f'runs A,B,C,D checked by raw labelled-path brute force for k<={kmax}: mismatches={bad}')
    return bad


if __name__ == '__main__':
    check_runs(11)
    tot = 0
    for xs in [(1, 2, 1), (1, 2, 3), (1, 2, 4), (1, 2, 5), (1, 2, 6), (1, 4, 2), (1, 4, 3), (1, 4, 4),
               (1, 4, 5), (1, 4, 6), (1, 6, 2), (1, 6, 3), (1, 6, 4), (2, 3, 4), (1, 3, 7), (1, 2, 7),
               (2, 2, 3), (1, 2, 3, 2), (1, 1, 2, 3), (2, 3, 5), (1, 2, 8), (1, 4, 7), (1, 8, 2)]:
        b, _ = check_spider(xs)
        tot += b
    print('TOTAL mismatches', tot)


==> anc/independent_checks/v2/sp3.cpp <==
// Independent 3-legged spider-state solver: Prop 6.1 (with (N1)-(N3)) + Thm 4.3.
// Usage:
//   sp3 thm  JMAX ZMAX            -> verify Thm onetwoj, window remark, corollary period/density
//   sp3 blk  XMAX KMAX            -> verify prop:blockedleg for gadgets K = centre + free legs (x,y)
//   sp3 val  x y z                -> print Gamma(n;(x,F),(y,F),(z,F))
#include <bits/stdc++.h>
using namespace std;

enum { F = 0, IN = 1, OUT = 2 };
enum { SN = 0, SI = 1, SO = 2, SF = 3 };

static int Xmax[3];
static int dimL[3];
static vector<int16_t> memo;

static inline int rho(int h, int d, int phi) {
    if (phi == F) return h;
    if (phi == d) return h & 1;
    return (h >= 2 && (h % 2 == 0)) ? 1 : 0;
}
static inline int rhofree(int h, int phi) { return phi == F ? (h & 1) : h; }
static inline int sdot(int s, int d) {
    if (d == IN) { static const int t[4] = {SI, SI, SF, SF}; return t[s]; }
    static const int t[4] = {SO, SF, SO, SF}; return t[s];
}
static inline size_t key(int s, const int* h, const int* p) {
    size_t k = s;
    for (int t = 0; t < 3; t++) k = k * dimL[t] + (h[t] * 3 + p[t]);
    return k;
}

int Gam(int s, const int* h, const int* p) {
    int cnt = 0, last = -1;
    for (int t = 0; t < 3; t++) if (h[t] > 0) { cnt++; last = t; }
    if (cnt == 0) return 0;                                   // (N3)
    if (s == SF) { int v = 0; for (int t = 0; t < 3; t++) if (h[t] > 0) v ^= rhofree(h[t], p[t]); return v; } // (N1)
    if ((s == SI || s == SO) && cnt == 1) return rho(h[last], s == SI ? OUT : IN, p[last]);             // (N2)
    size_t k = key(s, h, p);
    if (memo[k] >= 0) return memo[k];
    vector<char> seen(2 * (h[0] + h[1] + h[2]) + 8, 0);
    for (int t = 0; t < 3; t++) {
        if (h[t] <= 0) continue;
        int hh = h[t], ph = p[t];
        for (int j = 1; j <= hh; j++) for (int d = IN; d <= OUT; d++) {
            if (j == hh && ph != F && d != ph) continue;
            int det = rho(hh - j, d, ph);
            int nh[3] = {h[0], h[1], h[2]}, np[3] = {p[0], p[1], p[2]};
            int v;
            if (j >= 2) { nh[t] = j - 1; np[t] = d; v = det ^ Gam(s, nh, np); }
            else { nh[t] = 0; np[t] = 0; v = det ^ Gam(sdot(s, d), nh, np); }
            if (v < (int)seen.size()) seen[v] = 1;
        }
    }
    int m = 0; while (m < (int)seen.size() && seen[m]) m++;
    memo[k] = m;
    return m;
}

void setup(int a, int b, int c) {
    Xmax[0] = a; Xmax[1] = b; Xmax[2] = c;
    size_t tot = 4;
    for (int t = 0; t < 3; t++) { dimL[t] = 3 * (Xmax[t] + 1); tot *= dimL[t]; }
    memo.assign(tot, -1);
}

int G3(int s, int h0, int p0, int h1, int p1, int h2, int p2) {
    int h[3] = {h0, h1, h2}, p[3] = {p0, p1, p2};
    return Gam(s, h, p);
}

static bool inS(int j, long b) { return (b & (j - 1)) == 0; }
static int formula(int j, int z) {  // Thm onetwoj(b) formula, needs z-2j+2>=0
    int w = z - 2 * j + 2; int b = w / 4, r = w % 4;
    if (inS(j, b)) return r == 2 ? 1 : 0;
    return z % 2;
}

int main(int argc, char** argv) {
    string mode = argv[1];
    if (mode == "val") {
        int x = atoi(argv[2]), y = atoi(argv[3]), z = atoi(argv[4]);
        setup(x, y, z);
        printf("%d\n", G3(SN, x, F, y, F, z, F));
        return 0;
    }
    if (mode == "thm") {
        int JMAX = atoi(argv[2]), ZMAX = atoi(argv[3]);
        long totbad = 0;
        for (int j = 1; j <= JMAX; j++) {
            int y = 2 * j;
            setup(1, y, ZMAX);
            vector<int> g(ZMAX + 1, -1);
            for (int z = 1; z <= ZMAX; z++) g[z] = G3(SN, 1, F, y, F, z, F);
            if (j == 1) {
                int bad = 0;
                for (int z = 1; z <= ZMAX; z++) if (g[z] != (z + 1) % 2) bad++;
                printf("j=1: part (a) (z+1)%%2 for 1<=z<=%d: mismatches=%d\n", ZMAX, bad);
                totbad += bad;
                continue;
            }
            int bad = 0;
            for (int z = 2 * j + 2; z <= ZMAX; z++) if (g[z] != formula(j, z)) bad++;
            totbad += bad;
            // window: smallest z0 such that formula holds for all z0<=z<=ZMAX (z>=2j-2 domain)
            int z0 = ZMAX + 1;
            for (int z = ZMAX; z >= 2 * j - 2 && z >= 1; z--) { if (g[z] == formula(j, z)) z0 = z; else break; }
            // failures below 2j+2 (within formula domain)
            string fl;
            for (int z = max(1, 2 * j - 2); z < 2 * j + 2; z++) if (g[z] != formula(j, z)) fl += to_string(z) + " ";
            // extend formula to z=2j-3 (w=-1): b=-1? report actual value and both parities
            int zm = 2 * j - 3;
            string below;
            if (zm >= 1) below = "g(2j-3)=" + to_string(g[zm]) + " (formula ext. would be 1-?)";
            // least period on z>=2j+2
            int K = 1; while (K < j) K <<= 1;
            int pmin = -1;
            for (int p = 1; p <= (ZMAX - (2 * j + 2)) / 2; p++) {
                bool ok = true;
                for (int z = 2 * j + 2; z + p <= ZMAX; z++) if (g[z] != g[z + p]) { ok = false; break; }
                if (ok) { pmin = p; break; }
            }
            // density of violations over one period 4K (gv != (z+1)%2)
            int viol = 0;
            for (int z = 2 * j + 2; z < 2 * j + 2 + 4 * K; z++) if (g[z] != (z + 1) % 2) viol++;
            int sd = __builtin_popcount(j - 1);
            double dens = 1.0 - 0.75 * pow(2.0, -sd);
            // parity-holds characterization check
            int pc = 0;
            for (int z = 2 * j + 2; z <= ZMAX; z++) {
                int w = z - 2 * j + 2, b = w / 4, r = w % 4;
                bool holds = (g[z] == (z + 1) % 2);
                bool pred = (r == 1 || r == 2 || r == 3) && inS(j, b);
                if (holds != pred) pc++;
            }
            totbad += pc;
            printf("j=%2d: thm(b) mismatches z in [%d,%d]: %d | formula holds from z0=%d (2j-2=%d) | "
                   "fails in [2j-2,2j+1]: {%s} | g(2j-3)=%d formula-would-need-check | least period=%d (4K=%d) | "
                   "viol density=%d/%d=%.6f claim %.6f | parity-char mismatches=%d\n",
                   j, 2 * j + 2, ZMAX, bad, z0, 2 * j - 2, fl.c_str(), zm >= 1 ? g[zm] : -1, pmin, 4 * K, viol, 4 * K,
                   (double)viol / (4 * K), dens, pc);
            fflush(stdout);
        }
        printf("THM TOTAL mismatches=%ld\n", totbad);
        return 0;
    }
    if (mode == "blk") {
        int XM = atoi(argv[2]), KM = atoi(argv[3]);
        long viol = 0, rev = 0, gadgets = 0;
        for (int x = 1; x <= XM; x++) for (int y = x; y <= XM; y++) {
            setup(x, y, KM);
            vector<int> h(KM + 1), ho(KM + 1);
            for (int k = 1; k <= KM; k++) { h[k] = G3(SN, x, F, y, F, k, IN); ho[k] = G3(SN, x, F, y, F, k, OUT); }
            for (int k = 1; k <= KM; k++) if (h[k] != ho[k]) rev++;
            int bad = 0;
            for (int k = 2; k <= KM; k++) {
                if (h[k] == h[k - 1]) bad++;
                for (int kp = 1; kp <= k - 2; kp++) if (h[k] == h[kp] || h[k] == (h[kp] ^ 1)) bad++;
            }
            // floor(h/2) taken at most twice, consecutive
            map<int, vector<int>> occ;
            for (int k = 1; k <= KM; k++) occ[h[k] / 2].push_back(k);
            int bad2 = 0;
            for (auto& kv : occ) { auto& v = kv.second; if (v.size() > 2 || (v.size() == 2 && v[1] != v[0] + 1)) bad2++; }
            viol += bad + bad2; gadgets++;
            // eventual form h(k)=k+c ? report c on last 40 values if constant
            int c = h[KM] - KM; bool lin = true;
            for (int k = KM - 40; k <= KM; k++) if (h[k] - k != c) lin = false;
            printf("gadget (%d,%d): blockedleg violations=%d floor-viol=%d  tail: %s c=%d  h(1..12)=", x, y, bad, bad2,
                   lin ? "h=k+c" : "nonlinear", c);
            for (int k = 1; k <= 12; k++) printf("%d ", h[k]);
            printf("\n");
            fflush(stdout);
        }
        printf("BLK gadgets=%ld total violations=%ld reversal mismatches=%ld\n", gadgets, viol, rev);
        return 0;
    }
    return 1;
}


==> anc/independent_checks/v2/spider.py <==
"""Independent spider-state solver built only from Prop 6.1 (with (N1)-(N3)) and Thm 4.3.

Statuses: 'n','i','o','f'.  Directions on a leg: 'I' (towards centre), 'O' (away).
Far end of an attached leg: 'F' (free), 'I', 'O'.
A state is (s, L) with L a sorted tuple of (h, phi), h >= 1.
"""
import sys
from functools import lru_cache

sys.setrecursionlimit(100000)


def A(k): return k % 2
def B(k): return k
def C(k): return k % 2
def D(k): return 1 if (k >= 2 and k % 2 == 0) else 0


def rho(h, delta, phi):
    """detached run, near end blocked in direction delta, far end phi"""
    if phi == 'F':
        return B(h)
    return C(h) if phi == delta else D(h)


def rho_free(h, phi):
    return A(h) if phi == 'F' else B(h)


def sdot(s, delta):
    # status of centre after an arc pointing into (I) / out of (O) the centre
    if delta == 'I':
        return {'n': 'i', 'i': 'i', 'o': 'f', 'f': 'f'}[s]
    return {'n': 'o', 'o': 'o', 'i': 'f', 'f': 'f'}[s]


def mex(S):
    m = 0
    while m in S:
        m += 1
    return m


@lru_cache(maxsize=None)
def Gamma(s, L):
    L = tuple(sorted(L))
    if len(L) == 0:                      # (N3)
        return 0
    if s == 'f':                         # (N1)
        v = 0
        for (h, phi) in L:
            v ^= rho_free(h, phi)
        return v
    if s in ('i', 'o') and len(L) == 1:  # (N2)
        (h, phi), = L
        return rho(h, 'O' if s == 'i' else 'I', phi)
    return mex(options(s, L))


def norm(L):
    return tuple(sorted(L))


@lru_cache(maxsize=None)
def options(s, L):
    opts = set()
    seen = set()
    for idx, (h, phi) in enumerate(L):
        if (h, phi) in seen:
            continue
        seen.add((h, phi))
        rest = L[:idx] + L[idx + 1:]
        for j in range(1, h + 1):
            for delta in ('I', 'O'):
                if j == h and phi != 'F' and delta != phi:
                    continue
                det = rho(h - j, delta, phi)
                if j >= 2:
                    v = det ^ Gamma(s, norm(rest + ((j - 1, delta),)))
                else:
                    v = det ^ Gamma(sdot(s, delta), norm(rest))
                opts.add(v)
    return frozenset(opts)


def G(s, *legs):
    return Gamma(s, norm(legs))


def spider(*xs):
    return G('n', *[(x, 'F') for x in xs])


==> anc/independent_checks/v3/Qb_tree.txt <==
27 26
0 1
0 8
1 2
2 3
2 5
3 4
4 20
5 6
6 7
7 16
7 17
8 9
8 11
9 10
10 21
11 12
11 13
12 22
13 14
14 15
15 18
15 19
16 23
17 24
18 25
19 26


==> anc/independent_checks/v3/T21.txt <==
21 20
0 1
0 4
0 7
1 2
2 3
3 11
3 14
4 5
5 6
7 8
8 9
9 10
11 12
12 13
14 15
14 17
15 16
17 18
18 19
19 20


==> anc/independent_checks/v3/T23.txt <==
23 22
0 1
0 4
0 7
1 2
2 3
3 11
3 14
4 5
5 6
5 21
7 8
8 9
9 10
11 12
12 13
14 15
14 17
15 16
17 18
18 19
19 20
21 22


==> anc/independent_checks/v3/brute.py <==
"""Independent brute-force Grundy solver for status-labelled forests, using only the
legality rule of Lemma 3.2 (no normal form, no canonical forms). Memo on the full state."""
from functools import lru_cache
import sys

def mulO(s): return 'f' if s in 'if' else 'o'
def mulI(s): return 'f' if s in 'of' else 'i'

def grundy(statuses, edges):
    statuses = tuple(statuses)
    edges = frozenset(tuple(e) for e in edges)
    @lru_cache(maxsize=None)
    def g(st, E):
        d = {}
        for (u, v) in E:
            d[u] = d.get(u, 0) + 1; d[v] = d.get(v, 0) + 1
        opts = set()
        for (a, b) in E:
            for (u, v) in ((a, b), (b, a)):
                if (d[u] >= 2 or st[u] in 'if') and (d[v] >= 2 or st[v] in 'of'):
                    s2 = list(st); s2[u] = mulO(st[u]); s2[v] = mulI(st[v])
                    opts.add(g(tuple(s2), E - {(a, b)}))
        m = 0
        while m in opts: m += 1
        return m
    return g(statuses, edges)

def raw_tree_grundy(n, E):
    """Raw rules on the actual tree: position = orientation/unmarked per edge; a move is legal
    iff afterwards neither endpoint is a sink or source (vertex with >=1 edge, all marked, all in / all out)."""
    adj = [[] for _ in range(n)]
    for k, (u, v) in enumerate(E):
        adj[u].append(k); adj[v].append(k)
    @lru_cache(maxsize=None)
    def g(pos):
        opts = set()
        for k in range(len(E)):
            if pos[k] != 0: continue
            for o in (1, 2):  # 1: E[k][0]->E[k][1], 2: reverse
                p2 = list(pos); p2[k] = o; p2 = tuple(p2)
                ok = True
                for x in E[k]:
                    ins = outs = unm = 0
                    for j in adj[x]:
                        if p2[j] == 0: unm += 1
                        else:
                            head = E[j][1] if p2[j] == 1 else E[j][0]
                            if head == x: ins += 1
                            else: outs += 1
                    if unm == 0 and (ins == 0 or outs == 0): ok = False
                if ok: opts.add(g(p2))
        m = 0
        while m in opts: m += 1
        return m
    return g(tuple([0] * len(E)))


==> anc/independent_checks/v3/core.hpp <==
// Independent solver for the arrow game on status-labelled forests (Lemma 3.2 rules).
// Statuses: N=0 (no arcs), I=1 (has incoming), O=2 (has outgoing), F=3 (free).
#pragma once
#include <cstdint>
#include <cstdio>
#include <cstdlib>
#include <cstring>
#include <string>
#include <vector>
#include <algorithm>
#include <utility>

enum { SN = 0, SI = 1, SO = 2, SF = 3 };
static const int MAXV = 64;
static bool USE_OPP = false, USE_REV = false;

static inline int mulO(int s) { return (s == SI || s == SF) ? SF : SO; }  // s * o
static inline int mulI(int s) { return (s == SO || s == SF) ? SF : SI; }  // s * i

struct Forest {
  int n = 0;
  uint8_t st[MAXV];
  std::vector<std::pair<int,int>> e;
};

// legality of orienting u->v given degrees d and statuses (Lemma 3.2)
static inline bool legalUV(int du, int su, int dv, int sv) {
  return (du >= 2 || su == SI || su == SF) && (dv >= 2 || sv == SO || sv == SF);
}

// Normal form: delete dead edges (ends -> F), split F vertices, drop isolated vertices.
static void normalize(const Forest& in, std::vector<Forest>& out) {
  Forest f = in;
  bool changed = true;
  while (changed) {
    changed = false;
    int d[MAXV] = {0};
    for (auto& p : f.e) { d[p.first]++; d[p.second]++; }
    for (size_t k = 0; k < f.e.size(); k++) {
      int x = f.e[k].first, y = f.e[k].second;
      bool l1 = legalUV(d[x], f.st[x], d[y], f.st[y]);
      bool l2 = legalUV(d[y], f.st[y], d[x], f.st[x]);
      if (!l1 && !l2) {
        f.st[x] = SF; f.st[y] = SF;
        f.e.erase(f.e.begin() + k);
        changed = true;
        break;
      }
    }
  }
  if (USE_OPP) {
    int d[MAXV] = {0}; int nb[MAXV];
    for (auto& p : f.e) { d[p.first]++; d[p.second]++; nb[p.first] = p.second; nb[p.second] = p.first; }
    uint8_t ns[MAXV]; memcpy(ns, f.st, f.n);
    for (int z = 0; z < f.n; z++) if (d[z] == 1 && (f.st[z] == SI || f.st[z] == SO)) {
      int v = nb[z]; if ((f.st[v] == SI || f.st[v] == SO) && f.st[v] != f.st[z]) ns[v] = SF; }
    memcpy(f.st, ns, f.n);
  }
  // split F vertices
  int m = f.e.size();
  int nn = f.n;
  std::vector<std::pair<int,int>> E(m);
  std::vector<uint8_t> S(f.st, f.st + f.n);
  for (int k = 0; k < m; k++) {
    int x = f.e[k].first, y = f.e[k].second;
    if (f.st[x] == SF) { x = nn++; S.push_back(SF); }
    if (f.st[y] == SF) { y = nn++; S.push_back(SF); }
    E[k] = {x, y};
  }
  // union-find
  std::vector<int> par(nn);
  for (int i = 0; i < nn; i++) par[i] = i;
  auto fnd = [&](int x) { while (par[x] != x) { par[x] = par[par[x]]; x = par[x]; } return x; };
  for (auto& p : E) { int a = fnd(p.first), b = fnd(p.second); if (a != b) par[a] = b; }
  std::vector<int> compId(nn, -1), newId(nn, -1);
  out.clear();
  for (auto& p : E) {
    int r = fnd(p.first);
    if (compId[r] < 0) { compId[r] = out.size(); out.emplace_back(); out.back().n = 0; }
    Forest& c = out[compId[r]];
    for (int x : {p.first, p.second}) if (newId[x] < 0) { newId[x] = c.n; c.st[c.n++] = S[x]; if (c.n > MAXV) { fprintf(stderr, "too big\n"); exit(1);} }
    c.e.push_back({newId[p.first], newId[p.second]});
  }
}

// ---------- canonical key of a status-labelled tree ----------
struct Key { uint64_t hi, lo; bool operator==(const Key& o) const { return hi == o.hi && lo == o.lo; } };

static std::string rcode(int v, int p, const std::vector<std::vector<int>>& adj, const uint8_t* st) {
  std::vector<std::string> ch;
  for (int u : adj[v]) if (u != p) ch.push_back(rcode(u, v, adj, st));
  std::sort(ch.begin(), ch.end());
  std::string s(1, char('a' + st[v]));
  for (auto& c : ch) s += c;
  s += ')';
  return s;
}

static std::string canonString(const Forest& t) {
  int n = t.n;
  std::vector<std::vector<int>> adj(n);
  for (auto& p : t.e) { adj[p.first].push_back(p.second); adj[p.second].push_back(p.first); }
  if (n == 1) return std::string("U") + rcode(0, -1, adj, t.st);
  std::vector<int> deg(n), layer;
  for (int i = 0; i < n; i++) { deg[i] = adj[i].size(); if (deg[i] <= 1) layer.push_back(i); }
  int rem = n;
  std::vector<char> gone(n, 0);
  while (rem > 2) {
    std::vector<int> nl;
    for (int v : layer) { gone[v] = 1; rem--; for (int u : adj[v]) if (!gone[u]) { if (--deg[u] == 1) nl.push_back(u); } }
    layer = nl;
  }
  std::vector<int> cen;
  for (int i = 0; i < n; i++) if (!gone[i]) cen.push_back(i);
  if (cen.size() == 1) return std::string("U") + rcode(cen[0], -1, adj, t.st);
  std::string a = rcode(cen[0], cen[1], adj, t.st), b = rcode(cen[1], cen[0], adj, t.st);
  if (b < a) std::swap(a, b);
  return std::string("B") + a + b;
}

static Key canonKey1(const Forest& t, const std::string& s);
static Key canonKey(const Forest& t) {
  std::string s = canonString(t);
  if (USE_REV) {
    Forest r = t; for (int i = 0; i < r.n; i++) if (r.st[i] == SI) r.st[i] = SO; else if (r.st[i] == SO) r.st[i] = SI;
    std::string s2 = canonString(r); if (s2 < s) s = s2;
  }
  return canonKey1(t, s);
}
static Key canonKey1(const Forest& t, const std::string& s) {
  // pack: header n (6 bits), flag (1 bit), then per char: open -> 1 s1 s0, close -> 0
  unsigned __int128 x = 0;
  int bits = 0;
  auto push = [&](unsigned v, int nb) { x = (x << nb) | v; bits += nb; };
  push(t.n, 6);
  push(s[0] == 'B', 1);
  for (size_t i = 1; i < s.size(); i++) {
    if (s[i] == ')') push(0, 1); else push(4 | (s[i] - 'a'), 3);
  }
  if (bits > 127) { fprintf(stderr, "key overflow n=%d\n", t.n); exit(1); }
  x = (x << (128 - bits));
  x |= 1;  // never zero
  return Key{(uint64_t)(x >> 64), (uint64_t)x};
}

// ---------- open addressing hash map Key -> uint8 ----------
struct Memo {
  std::vector<uint64_t> H, L; std::vector<uint8_t> V; size_t cap = 0, cnt = 0;
  Memo() { rehash(1 << 20); }
  static size_t h(const Key& k) { uint64_t z = k.hi * 0x9E3779B97F4A7C15ULL ^ (k.lo + 0x632BE59BD9B4E019ULL); z ^= z >> 31; z *= 0xBF58476D1CE4E5B9ULL; z ^= z >> 29; return z; }
  void rehash(size_t nc) {
    std::vector<uint64_t> oH = std::move(H), oL = std::move(L); std::vector<uint8_t> oV = std::move(V);
    H.assign(nc, 0); L.assign(nc, 0); V.assign(nc, 0); cap = nc; cnt = 0;
    for (size_t i = 0; i < oH.size(); i++) if (oH[i] | oL[i]) put(Key{oH[i], oL[i]}, oV[i]);
  }
  int get(const Key& k) const {
    size_t i = h(k) & (cap - 1);
    while (H[i] | L[i]) { if (H[i] == k.hi && L[i] == k.lo) return V[i]; i = (i + 1) & (cap - 1); }
    return -1;
  }
  void put(const Key& k, int v) {
    if ((cnt + 1) * 10 > cap * 7) rehash(cap * 2);
    size_t i = h(k) & (cap - 1);
    while (H[i] | L[i]) { if (H[i] == k.hi && L[i] == k.lo) { V[i] = v; return; } i = (i + 1) & (cap - 1); }
    H[i] = k.hi; L[i] = k.lo; V[i] = v; cnt++;
  }
};

static Memo MEMO;

static int grundyComp(const Forest& c);

static int grundyForest(const Forest& f) {
  std::vector<Forest> comps;
  normalize(f, comps);
  int g = 0;
  for (auto& c : comps) g ^= grundyComp(c);
  return g;
}

// apply orientation u->v of edge index k to forest c (no normalization)
static Forest applyMove(const Forest& c, int k, bool fwd) {
  Forest f = c;
  int u = c.e[k].first, v = c.e[k].second;
  if (!fwd) std::swap(u, v);
  f.e.erase(f.e.begin() + k);
  f.st[u] = mulO(f.st[u]);
  f.st[v] = mulI(f.st[v]);
  return f;
}

static bool legalMove(const Forest& c, int k, bool fwd) {
  int d[MAXV] = {0};
  for (auto& p : c.e) { d[p.first]++; d[p.second]++; }
  int u = c.e[k].first, v = c.e[k].second;
  if (!fwd) std::swap(u, v);
  return legalUV(d[u], c.st[u], d[v], c.st[v]);
}

// c must be a normal-form connected component
static int grundyComp(const Forest& c) {
  Key k = canonKey(c);
  int g = MEMO.get(k);
  if (g >= 0) return g;
  int d[MAXV] = {0};
  for (auto& p : c.e) { d[p.first]++; d[p.second]++; }
  uint64_t seen[4] = {0, 0, 0, 0};
  for (size_t j = 0; j < c.e.size(); j++) {
    for (int fwd = 0; fwd < 2; fwd++) {
      int u = c.e[j].first, v = c.e[j].second;
      if (!fwd) std::swap(u, v);
      if (!legalUV(d[u], c.st[u], d[v], c.st[v])) continue;
      Forest f = applyMove(c, j, fwd);
      int x = grundyForest(f);
      if (x >= 256) { fprintf(stderr, "big grundy\n"); exit(1); }
      seen[x >> 6] |= 1ULL << (x & 63);
    }
  }
  int mex = 0;
  while (seen[mex >> 6] >> (mex & 63) & 1) mex++;
  if (mex > 250) { fprintf(stderr, "big mex\n"); exit(1); }
  MEMO.put(k, mex);
  return mex;
}

// Pieces of a tree T (edge list on n vertices): returns forest of markable edges with statuses
static Forest treeToForest(int n, const std::vector<std::pair<int,int>>& E) {
  std::vector<int> deg(n, 0);
  for (auto& p : E) { deg[p.first]++; deg[p.second]++; }
  std::vector<char> special(n, 0);
  for (auto& p : E) {
    if (deg[p.first] == 1 && deg[p.second] > 1) special[p.second] = 1;
    if (deg[p.second] == 1 && deg[p.first] > 1) special[p.first] = 1;
  }
  Forest f; f.n = n;
  for (int i = 0; i < n; i++) f.st[i] = special[i] ? SF : SN;
  for (auto& p : E) if (deg[p.first] > 1 && deg[p.second] > 1) f.e.push_back(p);
  return f;
}


==> anc/independent_checks/v3/ctest.cpp <==
// Exhaustive test of Theorem thm:clean, of the statement of Lemma lem:main, and of the literal
// strategy in the proof of lem:main, on all clean / almost clean status-labelled trees whose
// underlying trees are read from stdin ("n m u1 v1 ... " per line).
#include "core.hpp"
#include <iostream>
#include <sstream>
#include <set>
#include <map>

static const char* SC = "niof";

// --- class C membership for a normal-form connected component ---
static int nLeafFlag = 0;
static bool inC(const Forest& c) {
  int E = c.e.size();
  int deg[MAXV] = {0};
  for (auto& p : c.e) { deg[p.first]++; deg[p.second]++; }
  for (int x = 0; x < c.n; x++) if (deg[x] == 1 && c.st[x] == SN) { nLeafFlag++; return false; }
  if (E <= 1) return true;
  bool allFree = true;
  for (int x = 0; x < c.n; x++) if (deg[x] == 1 && c.st[x] != SF) allFree = false;
  std::vector<std::pair<int,int>> chain;
  for (auto& p : c.e) if (deg[p.first] == 2 && deg[p.second] == 2) chain.push_back(p);
  if (allFree && chain.empty()) return true;
  for (int w = 0; w < c.n; w++) {
    if (c.st[w] != SI && c.st[w] != SO) continue;
    bool ok = true;
    for (int x = 0; x < c.n && ok; x++) if (x != w && deg[x] == 1 && c.st[x] != SF) ok = false;
    for (auto& p : chain) if (p.first != w && p.second != w) ok = false;
    if (ok && deg[w] == 1) {
      for (auto& p : c.e) if (p.first == w || p.second == w) { int y = p.first ^ p.second ^ w; if (deg[y] < 3) ok = false; }
    }
    if (ok) return true;
  }
  return false;
}

static Forest oppReduce(const Forest& c) {
  Forest f = c;
  int deg[MAXV] = {0}; int nb[MAXV];
  for (auto& p : c.e) { deg[p.first]++; deg[p.second]++; nb[p.first] = p.second; nb[p.second] = p.first; }
  for (int z = 0; z < c.n; z++) if (deg[z] == 1 && (c.st[z] == SI || c.st[z] == SO)) {
    int v = nb[z];
    if ((c.st[v] == SI || c.st[v] == SO) && c.st[v] != c.st[z]) f.st[v] = SF;
  }
  return f;
}

// is forest (unnormalized) a C-sum (allowing Lemma oppblocked)? returns #edges after normalization in *E
static bool isCsum(const Forest& f, int* E) {
  std::vector<Forest> comps; normalize(f, comps);
  int tot = 0; bool ok = true;
  for (auto& c : comps) {
    tot += c.e.size();
    if (inC(c)) continue;
    std::vector<Forest> sub; normalize(oppReduce(c), sub);
    for (auto& s : sub) if (!inC(s)) ok = false;
  }
  *E = tot;
  return ok;
}

// --- helpers on X ---
struct X_ {
  Forest f; int n; std::vector<std::vector<int>> adj; std::vector<int> deg;
  void init(const Forest& F) { f = F; n = F.n; adj.assign(n, {}); deg.assign(n, 0);
    for (auto& p : F.e) { adj[p.first].push_back(p.second); adj[p.second].push_back(p.first); deg[p.first]++; deg[p.second]++; } }
  bool inSide(int r, int c, int w) const { // w in X_{r|c}?
    std::vector<int> stck{r}; std::vector<char> vis(n, 0); vis[r] = 1; vis[c] = 1;
    while (!stck.empty()) { int x = stck.back(); stck.pop_back(); if (x == w) return true; for (int y : adj[x]) if (!vis[y]) { vis[y] = 1; stck.push_back(y); } }
    return false;
  }
  int edgeIdx(const Forest& F, int a, int b) const { for (size_t k = 0; k < F.e.size(); k++) if ((F.e[k].first == a && F.e[k].second == b) || (F.e[k].first == b && F.e[k].second == a)) return k; return -1; }
};

// orient edge xy in F so that x receives type t (SO: x is tail; SI: x is head). returns false if illegal
static bool orientTo(Forest& F, int x, int y, int t) {
  int k = -1; for (size_t j = 0; j < F.e.size(); j++) if ((F.e[j].first == x && F.e[j].second == y) || (F.e[j].first == y && F.e[j].second == x)) k = j;
  if (k < 0) return false;
  int tail = (t == SO) ? x : y, head = (t == SO) ? y : x;
  bool fwd = (F.e[k].first == tail);
  if (!legalMove(F, k, fwd)) return false;
  F = applyMove(F, k, fwd);
  (void)head;
  return true;
}
static int bar(int t) { return t == SI ? SO : SI; }
static int mulT(int s, int t) { return t == SO ? mulO(s) : mulI(s); }

long long nPos = 0, nMoves = 0, failThm = 0, failLemI = 0, failLemII = 0, failProof = 0, failProofI = 0, nReplies = 0;
std::map<std::string, long long> caseCount;

static void report(const char* what, const Forest& X, int extra = -1) {
  static int shown = 0; if (shown++ > 40) return;
  printf("%s: n=%d st=", what, X.n); for (int i = 0; i < X.n; i++) putchar(SC[X.st[i]]);
  printf(" edges:"); for (auto& p : X.e) printf(" %d-%d", p.first, p.second); printf(" extra=%d\n", extra);
}

// proof strategy for (ii): returns true if the literal strategy works for the move (k,fwd), given defect w (or -1 for clean)
static bool proofStrategy(const X_& X, int w, int k, bool fwd, std::string& cs) {
  const Forest& F = X.f; int e = F.e.size();
  int tail = F.e[k].first, head = F.e[k].second; if (!fwd) std::swap(tail, head);
  Forest X1 = applyMove(F, k, fwd);
  int E1;
  auto noReply = [&]() { bool ok = isCsum(X1, &E1) && E1 == e - 1; return ok; };
  auto withReply = [&](int x, int y, int t) { Forest X2 = X1; if (!orientTo(X2, x, y, t)) return false; int E2; nReplies++; return isCsum(X2, &E2) && E2 == e - 2; };
  if (w < 0) { cs = "clean"; return noReply(); }
  // type received by a vertex in the move
  auto recv = [&](int x) { return x == tail ? SO : SI; };
  if (w == tail || w == head) {
    if (X.deg[w] == 1) { cs = "1a"; return noReply(); }
    int xx = (w == tail) ? head : tail; int th = recv(w);
    int y = X.adj[w][0] == xx ? X.adj[w][1] : X.adj[w][0];
    if (mulT(F.st[w], th) == SF) { cs = "1b-f"; return noReply(); }
    if (X.deg[y] != 2) { cs = "1b-y13"; return noReply(); }
    cs = "1b-y2"; return withReply(w, y, bar(th));
  }
  int a, b; if (X.inSide(tail, head, w)) { a = tail; b = head; } else { a = head; b = tail; }
  int th = recv(a);
  if (mulT(F.st[a], th) == SF) { cs = "2.1"; return noReply(); }
  if (X.deg[a] >= 4) { cs = "2.2"; return noReply(); }
  if (X.deg[a] == 3) {
    std::vector<int> r; for (int y : X.adj[a]) if (y != b) r.push_back(y);
    if (X.deg[w] == 1 && (r[0] == w || r[1] == w)) {
      int r2 = (r[0] == w) ? r[1] : r[0]; int pi = F.st[w];
      if (pi != th) { cs = "2.3.1-ne"; return noReply(); }
      cs = "2.3.1-eq"; return withReply(a, r2, bar(th));
    }
    bool need = false; for (int y : r) if (y != w && X.deg[y] == 2) need = true;
    if (!need) { cs = "2.3.2-none"; return noReply(); }
    int rr = X.inSide(r[0], a, w) ? r[1] : r[0];
    cs = "2.3.2-reply"; return withReply(a, rr, bar(th));
  }
  if (X.deg[a] == 2) {
    int z = X.adj[a][0] == b ? X.adj[a][1] : X.adj[a][0]; int pi = th;
    if (z == w) {
      if (X.deg[w] != 2) { cs = "2.4-bad"; return false; }
      int x = X.adj[w][0] == a ? X.adj[w][1] : X.adj[w][0];
      if (F.st[w] != pi) { cs = "2.4.1-ne"; return noReply(); }
      cs = "2.4.1-eq"; return withReply(w, x, bar(pi));
    }
    if (X.deg[z] < 3) { cs = "2.4-bad2"; return false; }
    if ((F.st[z] == SI || F.st[z] == SO) && F.st[z] != pi) { cs = "2.4.2-opp"; return noReply(); }
    cs = "2.4.2-reply"; bool all = true; int cnt = 0;
    for (int q : X.adj[z]) if (q != a && !X.inSide(q, z, w)) { cnt++; if (!withReply(z, q, bar(pi))) all = false; }
    return all && cnt > 0;
  }
  cs = "2-bad-deg"; return false;
}

static void testPos(const Forest& Xf, const std::vector<int>& defects) {
  nPos++;
  int e = Xf.e.size();
  int g = grundyForest(Xf);
  if (g != (e & 1)) { failThm++; report("THEOREM FAILS", Xf, g); }
  X_ X; X.init(Xf);
  // Lemma (i) statement
  bool someGood = false;
  for (int k = 0; k < e; k++) for (int fwd = 0; fwd < 2; fwd++) {
    if (!legalMove(Xf, k, fwd)) continue;
    Forest X1 = applyMove(Xf, k, fwd); int E1;
    if (isCsum(X1, &E1) && E1 == e - 1) someGood = true;
  }
  if (!someGood) { failLemI++; report("LEMMA(i) FAILS", Xf); }
  // proof (i) strategies
  if (e >= 2) {
    std::vector<int> ws = defects; if (ws.empty()) ws.push_back(-1);
    for (int w : ws) {
      bool ok = true;
      if (w < 0) { // clean: every leaf, both orientations
        for (int l = 0; l < X.n; l++) if (X.deg[l] == 1) for (int t : {SI, SO}) { Forest F2 = Xf; if (!orientTo(F2, l, X.adj[l][0], t)) { ok = false; continue; } int E1; if (!(isCsum(F2, &E1) && E1 == e - 1)) ok = false; }
      } else if (X.deg[w] == 1) {
        Forest F2 = Xf; if (!orientTo(F2, w, X.adj[w][0], bar(Xf.st[w]))) ok = false; else { int E1; if (!(isCsum(F2, &E1) && E1 == e - 1)) ok = false; }
      } else if (X.deg[w] == 2) {
        for (int x : X.adj[w]) { Forest F2 = Xf; if (!orientTo(F2, w, x, bar(Xf.st[w]))) { ok = false; continue; } int E1; if (!(isCsum(F2, &E1) && E1 == e - 1)) ok = false; }
      } // deg>=3: clean, handled by w<0 entry
      if (!ok) { failProofI++; report("PROOF(i) FAILS", Xf, w); }
    }
  }
  // Lemma (ii) statement and proof strategy
  for (int k = 0; k < e; k++) for (int fwd = 0; fwd < 2; fwd++) {
    if (!legalMove(Xf, k, fwd)) continue;
    nMoves++;
    Forest X1 = applyMove(Xf, k, fwd); int E1;
    bool ok = isCsum(X1, &E1) && E1 == e - 1;
    if (!ok) {
      for (size_t j = 0; j < X1.e.size() && !ok; j++) for (int f2 = 0; f2 < 2 && !ok; f2++) {
        if (!legalMove(X1, j, f2)) continue;
        Forest X2 = applyMove(X1, j, f2); int E2;
        if (isCsum(X2, &E2) && E2 == e - 2) ok = true;
      }
    }
    if (!ok) { failLemII++; report("LEMMA(ii) FAILS", Xf, k * 2 + fwd); }
    if (e >= 2) {
      std::vector<int> ws = defects; if (ws.empty()) ws.push_back(-1);
      for (int w : ws) {
        int ww = w;
        if (w >= 0 && X.deg[w] >= 3) ww = -1; // clean
        std::string cs;
        bool r = proofStrategy(X, ww, k, fwd, cs);
        caseCount[cs]++;
        if (!r) { failProof++; report(("PROOF(ii) FAILS case " + cs).c_str(), Xf, k * 2 + fwd); }
      }
    }
  }
}


#ifdef RANDMODE
#include <random>
int main(int argc, char** argv) {
  int samples = argc > 1 ? atoi(argv[1]) : 20;
  std::mt19937_64 rng(12345);
  long long nClean = 0, nAlmost = 0; std::string line;
  while (std::getline(std::cin, line)) {
    std::istringstream is(line); int n, m; is >> n >> m;
    Forest T; T.n = n; for (int k = 0; k < m; k++) { int u, v; is >> u >> v; T.e.push_back({u, v}); }
    std::vector<int> deg(n, 0); for (auto& p : T.e) { deg[p.first]++; deg[p.second]++; }
    std::vector<std::vector<int>> adj(n); for (auto& p : T.e) { adj[p.first].push_back(p.second); adj[p.second].push_back(p.first); }
    bool hasChain = false; for (auto& p : T.e) if (deg[p.first] == 2 && deg[p.second] == 2) hasChain = true;
    std::vector<int> cand; if (!hasChain) cand.push_back(-1);
    for (int w = 0; w < n; w++) { bool ok = true;
      for (auto& p : T.e) if (deg[p.first] == 2 && deg[p.second] == 2 && p.first != w && p.second != w) ok = false;
      if (deg[w] == 1 && deg[adj[w][0]] < 3) ok = false; if (ok && deg[w] <= 2) cand.push_back(w); }
    if (cand.empty()) continue;
    for (int s = 0; s < samples; s++) {
      int w = cand[rng() % cand.size()];
      Forest X = T;
      for (int i = 0; i < n; i++) X.st[i] = deg[i] == 1 ? SF : (int)(rng() % 3);
      if (w >= 0) X.st[w] = (rng() & 1) ? SI : SO;
      std::vector<int> defs;
      bool clean = !hasChain; for (int i = 0; i < n; i++) if (deg[i] == 1 && X.st[i] != SF) clean = false;
      if (!clean) {
        for (int ww = 0; ww < n; ww++) {
          if (X.st[ww] != SI && X.st[ww] != SO) continue; bool ok = true;
          for (int i = 0; i < n; i++) if (i != ww && deg[i] == 1 && X.st[i] != SF) ok = false;
          for (auto& p : T.e) if (deg[p.first] == 2 && deg[p.second] == 2 && p.first != ww && p.second != ww) ok = false;
          if (deg[ww] == 1 && deg[adj[ww][0]] < 3) ok = false;
          if (ok) defs.push_back(ww);
        }
        nAlmost++;
      } else nClean++;
      testPos(X, defs);
    }
  }
  printf("random positions=%lld clean=%lld almost=%lld moves=%lld replies=%lld\n", nPos, nClean, nAlmost, nMoves, nReplies);
  printf("theorem failures=%lld lemma(i) failures=%lld lemma(ii) failures=%lld proof(i) failures=%lld proof(ii) failures=%lld nLeafFlag=%d memo=%zu\n", failThm, failLemI, failLemII, failProofI, failProof, nLeafFlag, MEMO.cnt);
  for (auto& kv : caseCount) printf("  case %-12s %lld\n", kv.first.c_str(), kv.second);
}
#else
int main(int argc, char** argv) {
  int maxV = argc > 1 ? atoi(argv[1]) : 99;
  std::set<std::pair<uint64_t,uint64_t>> seenKeys;
  long long nClean = 0, nAlmost = 0;
  std::string line;
  while (std::getline(std::cin, line)) {
    std::istringstream is(line); int n, m; is >> n >> m; if (n > maxV) continue;
    Forest T; T.n = n; for (int k = 0; k < m; k++) { int u, v; is >> u >> v; T.e.push_back({u, v}); }
    std::vector<int> deg(n, 0); for (auto& p : T.e) { deg[p.first]++; deg[p.second]++; }
    std::vector<std::vector<int>> adj(n); for (auto& p : T.e) { adj[p.first].push_back(p.second); adj[p.second].push_back(p.first); }
    if (m == 1) { // single edges: f-f, f-i, f-o, i-o
      int combos[4][2] = {{SF, SF}, {SF, SI}, {SF, SO}, {SI, SO}};
      for (auto& cb : combos) { Forest X = T; X.st[0] = cb[0]; X.st[1] = cb[1]; Key kk = canonKey(X); if (seenKeys.insert({kk.hi, kk.lo}).second) testPos(X, {}); }
      continue;
    }
    std::vector<int> nonleaf; for (int i = 0; i < n; i++) if (deg[i] > 1) nonleaf.push_back(i);
    bool hasChain = false; for (auto& p : T.e) if (deg[p.first] == 2 && deg[p.second] == 2) hasChain = true;
    // candidates: w = -1 (clean) or each vertex w with s(w) in {i,o}
    for (int w = -1; w < n; w++) {
      if (w >= 0) {
        bool ok = true;
        for (auto& p : T.e) if (deg[p.first] == 2 && deg[p.second] == 2 && p.first != w && p.second != w) ok = false;
        if (deg[w] == 1 && deg[adj[w][0]] < 3) ok = false;
        if (!ok) continue;
      } else if (hasChain) continue;
      std::vector<int> free_; for (int v : nonleaf) if (v != w) free_.push_back(v);
      long long tot = 1; for (size_t i = 0; i < free_.size(); i++) tot *= 3;
      for (int sw = (w >= 0 ? SI : 0); sw <= (w >= 0 ? SO : 0); sw++)
      for (long long code = 0; code < tot; code++) {
        Forest X = T; long long c = code;
        for (int i = 0; i < n; i++) X.st[i] = SF;
        for (int v : free_) { X.st[v] = c % 3; c /= 3; }
        if (w >= 0) X.st[w] = sw;
        Key kk = canonKey(X);
        if (!seenKeys.insert({kk.hi, kk.lo}).second) continue;
        // find all valid defects of X (for proof strategy)
        std::vector<int> defs;
        bool clean = !hasChain; for (int i = 0; i < n; i++) if (deg[i] == 1 && X.st[i] != SF) clean = false;
        if (!clean) {
          for (int ww = 0; ww < n; ww++) {
            if (X.st[ww] != SI && X.st[ww] != SO) continue;
            bool ok = true;
            for (int i = 0; i < n; i++) if (i != ww && deg[i] == 1 && X.st[i] != SF) ok = false;
            for (auto& p : T.e) if (deg[p.first] == 2 && deg[p.second] == 2 && p.first != ww && p.second != ww) ok = false;
            if (deg[ww] == 1 && deg[adj[ww][0]] < 3) ok = false;
            if (ok) defs.push_back(ww);
          }
          if (defs.empty()) { printf("enumeration bug\n"); exit(1); }
          nAlmost++;
        } else nClean++;
        testPos(X, defs);
      }
    }
  }
  printf("positions(distinct up to iso)=%lld clean=%lld almost-clean(not clean)=%lld moves=%lld replies-tested=%lld\n", nPos, nClean, nAlmost, nMoves, nReplies);
  printf("theorem failures=%lld lemma(i) failures=%lld lemma(ii) failures=%lld proof(i) failures=%lld proof(ii) failures=%lld nLeafFlag=%d memo=%zu\n", failThm, failLemI, failLemII, failProofI, failProof, nLeafFlag, MEMO.cnt);
  for (auto& kv : caseCount) printf("  case %-12s %lld\n", kv.first.c_str(), kv.second);
}

#endif


==> anc/independent_checks/v3/ctest12.out <==
positions(distinct up to iso)=740508 clean=92871 almost-clean(not clean)=647633 moves=15385703 replies-tested=4976626
theorem failures=0 lemma(i) failures=0 lemma(ii) failures=0 proof(i) failures=0 proof(ii) failures=0 nLeafFlag=0 memo=1696138
  case 1a           434202
  case 1b-f         566392
  case 1b-y13       209240
  case 1b-y2        357152
  case 2.1          4444590
  case 2.2          2100952
  case 2.3.1-eq     409208
  case 2.3.1-ne     409208
  case 2.3.2-none   1322560
  case 2.3.2-reply  2107648
  case 2.4.1-eq     238138
  case 2.4.1-ne     238028
  case 2.4.2-opp    687776
  case 2.4.2-reply  1375552
  case clean        1976490


==> anc/independent_checks/v3/gen.hpp <==
// Free-tree generator (Wright-Richmond-Odlyzko-McKay via level sequences, Beyer-Hedetniemi successor),
// ported from the algorithm description used in networkx.nonisomorphic_trees.
#pragma once
#include <vector>
#include <utility>
#include <algorithm>

static bool nextRooted(std::vector<int>& pred, int p = -1) {
  if (p < 0) { p = pred.size() - 1; while (pred[p] == 1) p--; }
  if (p == 0) return false;
  int q = p - 1; while (pred[q] != pred[p] - 1) q--;
  for (size_t i = p; i < pred.size(); i++) pred[i] = pred[i - p + q];
  return true;
}
static void splitTree(const std::vector<int>& L, std::vector<int>& left, std::vector<int>& rest) {
  bool one = false; size_t m = L.size();
  for (size_t i = 0; i < L.size(); i++) if (L[i] == 1) { if (one) { m = i; break; } else one = true; }
  left.clear(); rest.clear();
  for (size_t i = 1; i < m; i++) left.push_back(L[i] - 1);
  rest.push_back(0); for (size_t i = m; i < L.size(); i++) rest.push_back(L[i]);
}
static bool nextTree(std::vector<int>& cand) {
  std::vector<int> left, rest; splitTree(cand, left, rest);
  int lh = *std::max_element(left.begin(), left.end()), rh = *std::max_element(rest.begin(), rest.end());
  bool valid = rh >= lh;
  if (valid && rh == lh) {
    if (left.size() > rest.size()) valid = false;
    else if (left.size() == rest.size() && left > rest) valid = false;
  }
  if (valid) return true;
  int p = left.size();
  std::vector<int> nc = cand;
  if (!nextRooted(nc, p)) return false;
  if (cand[p] > 2) {
    std::vector<int> nl, nr; splitTree(nc, nl, nr);
    int nlh = *std::max_element(nl.begin(), nl.end());
    int len = nlh + 1;
    for (int k = 0; k < len; k++) nc[nc.size() - len + k] = k + 1;
  }
  cand = nc;
  return true;
}
static void layoutEdges(const std::vector<int>& L, std::vector<std::pair<int,int>>& E) {
  E.clear(); std::vector<int> st;
  for (size_t i = 0; i < L.size(); i++) {
    if (!st.empty()) { while (L[st.back()] >= L[i]) st.pop_back(); E.push_back({(int)i, st.back()}); }
    st.push_back(i);
  }
}
// calls f(n, edges) for each free tree of order n (n >= 2)
template <class F> static void forEachTree(int n, F f) {
  std::vector<int> L;
  for (int i = 0; i <= n / 2; i++) L.push_back(i);
  for (int i = 1; i < (n + 1) / 2; i++) L.push_back(i);
  std::vector<std::pair<int,int>> E;
  while (true) {
    if (!nextTree(L)) break;
    layoutEdges(L, E); f(n, E);
    if (!nextRooted(L)) break;
  }
}


==> anc/independent_checks/v3/gentrees.py <==
import networkx as nx, sys
lo, hi = int(sys.argv[1]), int(sys.argv[2])
out = sys.stdout
for n in range(lo, hi+1):
    for T in nx.nonisomorphic_trees(n):
        E = list(T.edges())
        out.write('%d %d %s\n' % (n, len(E), ' '.join('%d %d' % e for e in E)))


==> anc/independent_checks/v3/pc3.cpp <==
// Piece / tree analyser.
//  ./pc piece MAXINT MAXLEAF [twinfree]  : each input tree is regarded as a piece (leaves F, others N);
//        keep those whose internal threads have <= MAXINT edges and leaf threads <= MAXLEAF edges;
//        print stats per vertex count and every piece with g != |E| mod 2.
//  ./pc tree MAXT : each input tree T; keep those all of whose piece-threads have <= MAXT edges;
//        print stats and every T with g != m mod 2 (flagging true parity-conjecture violations).
#include "core.hpp"
#include <iostream>
#include <sstream>
#include <map>
#include <array>
#include "gen.hpp"

// threads of a tree component: returns pairs (length, isInternal)
static void threadsOf(const Forest& c, std::vector<std::pair<int,bool>>& out) {
  out.clear();
  int n = c.n; std::vector<std::vector<int>> adj(n);
  for (auto& p : c.e) { adj[p.first].push_back(p.second); adj[p.second].push_back(p.first); }
  for (int a = 0; a < n; a++) {
    if (adj[a].size() == 2 || adj[a].empty()) continue;
    for (int b : adj[a]) {
      int prev = a, cur = b, len = 1;
      while (adj[cur].size() == 2) { int nx = adj[cur][0] == prev ? adj[cur][1] : adj[cur][0]; prev = cur; cur = nx; len++; }
      if (cur < a) continue;           // count each thread once (from smaller end)
      if (cur == a) continue;
      bool internal = adj[a].size() >= 3 && adj[cur].size() >= 3;
      out.push_back({len, internal});
    }
  }
}

static std::string rc2(int v, int p, const std::vector<std::vector<int>>& adj) {
  std::vector<std::string> ch; for (int u : adj[v]) if (u != p) ch.push_back(rc2(u, v, adj));
  std::sort(ch.begin(), ch.end()); std::string s = "("; for (auto& x : ch) s += x; return s + ")";
}
static bool hasTwins(const Forest& c) {
  int n = c.n; std::vector<std::vector<int>> adj(n);
  for (auto& p : c.e) { adj[p.first].push_back(p.second); adj[p.second].push_back(p.first); }
  for (int v = 0; v < n; v++) {
    if (adj[v].size() < 2) continue;
    std::vector<std::string> codes; for (int u : adj[v]) codes.push_back(rc2(u, v, adj));
    std::sort(codes.begin(), codes.end());
    for (size_t i = 1; i < codes.size(); i++) if (codes[i] == codes[i - 1]) return true;
  }
  return false;
}


int main(int argc, char** argv) {
  setvbuf(stdout, NULL, _IOLBF, 0);
  if (getenv("OPT")) { USE_OPP = USE_REV = true; }
  std::string mode = argv[1];
  std::map<int, std::array<long long, 6>> stat;
  if (mode == "piece") {
    int maxInt = atoi(argv[2]), maxLeaf = atoi(argv[3]), nlo = atoi(argv[4]), nhi = atoi(argv[5]);
    bool tfOnly = argc > 6 && std::string(argv[6]) == "tf"; int onlyL = argc > 7 ? atoi(argv[7]) : -1; bool countOnly = argc > 8 && std::string(argv[8]) == "count";
    for (int n = nlo; n <= nhi; n++) {
      forEachTree(n, [&](int n, const std::vector<std::pair<int,int>>& E) {
        Forest P; P.n = n; P.e = E; int m = E.size();
        std::vector<int> deg(n, 0); for (auto& p : P.e) { deg[p.first]++; deg[p.second]++; }
        for (int i = 0; i < n; i++) P.st[i] = deg[i] == 1 ? SF : SN;
        std::vector<std::pair<int,bool>> th; threadsOf(P, th);
        for (auto& t : th) if (t.first > (t.second ? maxInt : maxLeaf)) return;
        int L = 0; for (int i = 0; i < n; i++) if (deg[i] == 1) L++;
        if (onlyL >= 0 && L != onlyL) return;
        bool tw = hasTwins(P);
        auto& s = stat[n]; s[0]++; if (!tw) s[2]++;
        if (tfOnly && tw) return;
        if (countOnly) return;
        int g = grundyForest(P);
        bool bad = g != (m & 1);
        if (bad) { s[1]++; if (!tw) s[3]++; }
        if (bad) {
          printf("BADPIECE n=%d E=%d leaves=%d g=%d twins=%d treeVerticesMin=%d edges:", n, m, L, g, (int)tw, n + L);
          for (auto& p : P.e) printf(" %d-%d", p.first, p.second); printf("\n");
        }
      });
      auto& s = stat[n];
      printf("n=%d pieces=%lld bad=%lld twinfree=%lld twinfree_bad=%lld memo=%zu\n", n, s[0], s[1], s[2], s[3], MEMO.cnt);
    }
  } else {
    int maxT = atoi(argv[2]), nlo = atoi(argv[3]), nhi = atoi(argv[4]);
    for (int n = nlo; n <= nhi; n++) {
      forEachTree(n, [&](int n, const std::vector<std::pair<int,int>>& E) {
        Forest f = treeToForest(n, E);
        std::vector<Forest> comps; normalize(f, comps);
        std::vector<std::pair<int,bool>> th;
        auto& s = stat[n]; s[4]++;
        for (auto& c : comps) { threadsOf(c, th); for (auto& t : th) if (t.first > maxT) return; }
        int g = 0; for (auto& c : comps) g ^= grundyComp(c);
        int mm = f.e.size();
        bool bad = g != (mm & 1);
        bool cex = (g == 0) != (mm % 2 == 0);
        s[0]++; if (bad) s[1]++; if (cex) s[2]++;
        if (bad) { printf("BADTREE n=%d m=%d g=%d parity_conjecture_violated=%d edges:", n, mm, g, (int)cex); for (auto& p : E) printf(" %d-%d", p.first, p.second); printf("\n"); }
      });
      auto& s = stat[n];
      printf("n=%d alltrees=%lld threads<=%d:%lld g!=m%%2:%lld conjecture_violations=%lld memo=%zu\n", n, s[4], maxT, s[0], s[1], s[2], MEMO.cnt);
    }
  }
}


==> anc/independent_checks/v3/raw.cpp <==
// Raw-rules solver on an actual tree: a move orients an unmarked edge; it is legal iff afterwards
// neither endpoint is a sink or a source (all its edges marked and all pointing in / all out).
// Every edge (including pendant ones) is tried in both orientations; pendant edges are asserted
// never to be legal (that is the only use of "pendant": to index the memo by the other edges).
#include <cstdio>
#include <cstdlib>
#include <cstdint>
#include <vector>
int n, m;
std::vector<int> U, V;            // edge endpoints
std::vector<std::vector<int>> inc; // incident edges
std::vector<int> idx;             // position of edge in base-3 index, or -1 for pendant
std::vector<uint64_t> pw;
int M;                            // number of non-pendant edges
std::vector<uint8_t> memo;        // 255 = unknown
int st[64];                       // 0 unmarked, 1 U->V, 2 V->U
long long pendantTries = 0, pendantLegal = 0;
bool okVertex(int x) {
  int in = 0, out = 0, un = 0;
  for (int k : inc[x]) {
    if (st[k] == 0) { un++; continue; }
    int head = (st[k] == 1) ? V[k] : U[k];
    if (head == x) in++; else out++;
  }
  return !(un == 0 && (in == 0 || out == 0));
}
uint64_t code() { uint64_t c = 0; for (int k = 0; k < m; k++) if (idx[k] >= 0) c += st[k] * pw[idx[k]]; return c; }
int g() {
  uint64_t c = code();
  if (memo[c] != 255) return memo[c];
  uint64_t seen = 0;
  for (int k = 0; k < m; k++) {
    if (st[k]) continue;
    for (int o = 1; o <= 2; o++) {
      st[k] = o;
      bool legal = okVertex(U[k]) && okVertex(V[k]);
      if (idx[k] < 0) { pendantTries++; if (legal) { pendantLegal++; fprintf(stderr, "pendant legal!\n"); exit(1);} }
      else if (legal) { int x = g(); seen |= 1ULL << x; }
      st[k] = 0;
    }
  }
  int mex = 0; while (seen >> mex & 1) mex++;
  memo[c] = mex;
  return mex;
}
int main() {
  if (scanf("%d %d", &n, &m) != 2) return 1;
  U.resize(m); V.resize(m); inc.assign(n, {}); idx.assign(m, -1);
  std::vector<int> deg(n, 0);
  for (int k = 0; k < m; k++) { scanf("%d %d", &U[k], &V[k]); inc[U[k]].push_back(k); inc[V[k]].push_back(k); deg[U[k]]++; deg[V[k]]++; }
  M = 0;
  for (int k = 0; k < m; k++) if (deg[U[k]] > 1 && deg[V[k]] > 1) idx[k] = M++;
  pw.assign(M + 1, 1); for (int i = 1; i <= M; i++) pw[i] = pw[i - 1] * 3;
  memo.assign(pw[M], 255);
  int r = g();
  long long states = 0; for (auto x : memo) if (x != 255) states++;
  printf("vertices=%d edges=%d m=%d grundy=%d reachable_states=%lld pendant_tries=%lld pendant_legal=%lld\n", n, m, M, r, states, pendantTries, pendantLegal);
}


==> anc/independent_checks/v3/tree3_15_22.out <==
n=15 alltrees=7741 threads<=3:6275 g!=m%2:0 conjecture_violations=0 memo=4362
n=16 alltrees=19320 threads<=3:15412 g!=m%2:0 conjecture_violations=0 memo=9757
n=17 alltrees=48629 threads<=3:38146 g!=m%2:0 conjecture_violations=0 memo=22140
n=18 alltrees=123867 threads<=3:95628 g!=m%2:0 conjecture_violations=0 memo=50658
n=19 alltrees=317955 threads<=3:241536 g!=m%2:0 conjecture_violations=0 memo=117332
n=20 alltrees=823065 threads<=3:615483 g!=m%2:0 conjecture_violations=0 memo=274388
BADTREE n=21 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-0 11-10 12-11 13-12 14-13 15-14 16-11 17-16 18-10 19-18 20-19
n=21 alltrees=2144505 threads<=3:1578557 g!=m%2:1 conjecture_violations=0 memo=646803
BADTREE n=22 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-9 11-0 12-11 13-12 14-13 15-14 16-15 17-12 18-17 19-11 20-19 21-20
BADTREE n=22 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-1 11-10 12-11 13-0 14-13 15-14 16-15 17-16 18-17 19-14 20-19 21-20
BADTREE n=22 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-8 11-0 12-11 13-12 14-13 15-14 16-15 17-12 18-17 19-11 20-19 21-20
BADTREE n=22 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-0 11-10 12-11 13-12 14-13 15-14 16-11 17-16 18-16 19-10 20-19 21-20
BADTREE n=22 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-0 11-10 12-11 13-12 14-13 15-14 16-11 17-16 18-10 19-18 20-19 21-19
n=22 alltrees=5623756 threads<=3:4075737 g!=m%2:5 conjecture_violations=0 memo=1535296


==> anc/independent_checks/v3/tree3_23.out <==
BADTREE n=23 m=16 g=2 parity_conjecture_violated=1 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-6 8-5 9-2 10-9 11-10 12-0 13-12 14-13 15-14 16-15 17-16 18-13 19-18 20-12 21-20 22-21
BADTREE n=23 m=16 g=2 parity_conjecture_violated=1 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-6 8-3 9-8 10-9 11-0 12-11 13-12 14-13 15-14 16-15 17-14 18-11 19-18 20-0 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-5 9-2 10-9 11-10 12-0 13-12 14-13 15-14 16-15 17-16 18-13 19-18 20-12 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-5 9-2 10-9 11-1 12-11 13-12 14-0 15-14 16-15 17-16 18-17 19-18 20-15 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-9 11-9 12-0 13-12 14-13 15-14 16-15 17-16 18-13 19-18 20-12 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-9 11-0 12-11 13-12 14-13 15-14 16-15 17-15 18-12 19-18 20-11 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-9 11-0 12-11 13-12 14-13 15-14 16-15 17-12 18-17 19-17 20-11 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-9 11-0 12-11 13-12 14-13 15-14 16-15 17-12 18-17 19-11 20-19 21-20 22-20
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-8 11-1 12-11 13-12 14-0 15-14 16-15 17-16 18-17 19-18 20-15 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-1 11-10 12-11 13-11 14-0 15-14 16-15 17-16 18-17 19-18 20-15 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-5 8-2 9-8 10-1 11-10 12-11 13-0 14-13 15-14 16-15 17-16 18-17 19-14 20-19 21-20 22-20
BADTREE n=23 m=16 g=2 parity_conjecture_violated=1 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-4 8-2 9-8 10-9 11-10 12-0 13-12 14-13 15-14 16-15 17-16 18-13 19-18 20-12 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-8 11-8 12-0 13-12 14-13 15-14 16-15 17-16 18-13 19-18 20-12 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-8 11-0 12-11 13-12 14-13 15-14 16-15 17-12 18-17 19-17 20-11 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-8 11-0 12-11 13-12 14-13 15-14 16-15 17-12 18-17 19-11 20-19 21-20 22-20
BADTREE n=23 m=16 g=2 parity_conjecture_violated=1 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-7 11-1 12-11 13-12 14-0 15-14 16-15 17-16 18-17 19-18 20-15 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-0 11-10 12-11 13-12 14-13 15-14 16-11 17-16 18-16 19-16 20-10 21-20 22-21
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-0 11-10 12-11 13-12 14-13 15-14 16-11 17-16 18-16 19-10 20-19 21-20 22-20
BADTREE n=23 m=16 g=2 parity_conjecture_violated=1 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-0 11-10 12-11 13-12 14-13 15-14 16-11 17-16 18-10 19-18 20-19 21-20 22-19
BADTREE n=23 m=15 g=3 parity_conjecture_violated=0 edges: 1-0 2-1 3-2 4-3 5-4 6-5 7-2 8-7 9-8 10-0 11-10 12-11 13-12 14-13 15-14 16-11 17-16 18-10 19-18 20-19 21-19 22-19
n=23 alltrees=14828074 threads<=3:10580888 g!=m%2:20 conjecture_violations=5 memo=1425411


==> anc/large/cube3.cpp <==
// cube3: Grundy values of ALL 3-legged spiders S(x,y,z), 1<=x<=y<=z<=M, via the spider recursion
// (Prop 6.1) on sorted leg-code triples (colex index), iterative bottom-up, uint16 values.
// Output: per z: max over x<=y<=z, argmax; global records; all spiders with g>=thr to a file.
#include <bits/stdc++.h>
using namespace std;
typedef uint16_t u16;
static inline int runv(int k,int a,int b){ if(k<=0) return 0; if(a==0&&b==0) return k&1; if(a==0||b==0) return k; if(a==b) return k&1; return (k>=2&&!(k&1))?1:0;}
static inline int flipf(int f){return f==0?0:3-f;}
int M, NC; vector<uint64_t> C3, C2; vector<u16> NV, IV;
static inline int rr(int c){return c/3+1;} static inline int ff(int c){return c%3;}
static inline int cc(int r,int f){return 3*(r-1)+f;}
static inline int flc(int c){return cc(rr(c),flipf(ff(c)));}
static inline uint64_t idx3(int a,int b,int c){ // any order
  if(a>b) swap(a,b); if(b>c) swap(b,c); if(a>b) swap(a,b); return C3[c]+C2[b]+a; }
static inline uint64_t idx2(int a,int b){ if(a>b) swap(a,b); return C2[b]+a; }
static uint32_t stA[1<<14]; static uint32_t stC=0;
int main(int argc,char**argv){
  M=atoi(argv[1]); int thr=argc>2?atoi(argv[2]):1000; NC=3*M;
  C3.resize(NC+1); C2.resize(NC+1); for(uint64_t c=0;c<=(uint64_t)NC;c++){ C3[c]=(c+2)*(c+1)*c/6; C2[c]=(c+1)*c/2; }
  IV.assign(C2[NC],0); NV.assign(C3[NC],0);
  fprintf(stderr,"N states %llu (%.1f MB)\n",(unsigned long long)C3[NC],C3[NC]*2/1e6);
  // I-states: centre status i, two legs
  for(int b=0;b<NC;b++) for(int a=0;a<=b;a++){
    stC++; int L[2]={a,b};
    for(int i=0;i<2;i++){ int r=rr(L[i]),f=ff(L[i]),o=L[1-i],ro=rr(o),fo=ff(o);
      for(int j=1;j<=r;j++) for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f),v;
        if(j>=2) v=IV[idx2(cc(j-1,d),o)]; else v=(d==1)?runv(ro,2,fo):runv(ro,0,fo);
        stA[det^v]=stC; } }
    int g=0; while(stA[g]==stC) g++; IV[idx2(a,b)]=g; }
  auto Ival=[&](int a,int b){return (int)IV[idx2(a,b)];};
  auto Oval=[&](int a,int b){return (int)IV[idx2(flc(a),flc(b))];};
  vector<int> zmax(M+1,-1); vector<array<int,3>> zarg(M+1); vector<long long> hist(4096,0);
  FILE* big=fopen(argc>3?argv[3]:"cube3_big.txt","w");
  for(int c=0;c<NC;c++){
    for(int b=0;b<=c;b++) for(int a=0;a<=b;a++){
      stC++; int L[3]={a,b,c};
      for(int i=0;i<3;i++){ if(i>0&&L[i]==L[i-1]) continue; int r=rr(L[i]),f=ff(L[i]); int o1=L[(i+1)%3],o2=L[(i+2)%3];
        for(int j=1;j<=r;j++) for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f),v;
          if(j>=2) v=NV[idx3(cc(j-1,d),o1,o2)]; else v=(d==1)?Ival(o1,o2):Oval(o1,o2);
          stA[det^v]=stC; } }
      int g=0; while(stA[g]==stC) g++; NV[C3[c]+C2[b]+a]=g;
      if(ff(a)==0&&ff(b)==0&&ff(c)==0){ int x=rr(a),y=rr(b),z=rr(c); hist[g]++;
        if(g>zmax[z]){zmax[z]=g; zarg[z]={x,y,z};}
        if(g>=thr) fprintf(big,"%d %d %d %d\n",x,y,z,g); }
    }
    if(ff(c)==0){ int z=rr(c); fprintf(stderr,"z=%d done\n",z); }
  }
  fclose(big);
  int run=-1; for(int z=1;z<=M;z++){ if(zmax[z]>run) run=zmax[z]; printf("L=%d maxg_z=%d at S(%d,%d,%d) maxg_upto_L=%d\n",z,zmax[z],zarg[z][0],zarg[z][1],zarg[z][2],run); }
  printf("hist:"); for(int g=0;g<4096;g++) if(hist[g]) printf(" %d:%lld",g,hist[g]); printf("\n");
}


==> anc/large/cubek.cpp <==
// cubek: Grundy values of ALL k-legged spiders (k=KL compile-time, 3..6) with legs <= M,
// via Prop 6.1 on sorted code multisets (colex index).  codes c=3(r-1)+f.
#include <bits/stdc++.h>
using namespace std;
typedef uint16_t u16;
#ifndef KL
#define KL 5
#endif
static inline int runv(int k,int a,int b){ if(k<=0) return 0; if(a==0&&b==0) return k&1; if(a==0||b==0) return k; if(a==b) return k&1; return (k>=2&&!(k&1))?1:0;}
static inline int flipf(int f){return f==0?0:3-f;}
int M,NC; vector<vector<uint64_t>> Bn;
static inline int rr(int c){return c/3+1;} static inline int ff(int c){return c%3;}
static inline int cc(int r,int f){return 3*(r-1)+f;}
static inline int flc(int c){return cc(rr(c),flipf(ff(c)));}
static inline uint64_t idxn(const int* c,int n){ uint64_t s=0; for(int i=0;i<n;i++) s+=Bn[i+1][c[i]+i]; return s; }
vector<u16> TAB[KL+1]; // TAB[n] for n legs: n==KL -> centre n ; n<KL -> centre i
static uint32_t stA[1<<15]; static uint32_t stC=0;
static inline int stepS(int s,int d){ if(s==0) return d; if(s==1) return d==1?1:3; if(s==2) return d==2?2:3; return 3; }
int cent(int s,const int* L,int n){ // centre status s in {1,2,3}, n legs (n<KL)
  if(n==0) return 0;
  if(s==3){ int x=0; for(int i=0;i<n;i++) x^=runv(rr(L[i]),0,ff(L[i])); return x; }
  int T[KL]; for(int i=0;i<n;i++) T[i]=(s==2)?flc(L[i]):L[i];
  if(n==1) return runv(rr(T[0]),2,ff(T[0]));
  sort(T,T+n); return TAB[n][idxn(T,n)];
}
int solveState(int s,const int* L,int n){ // s=0 (n==KL) or s=1 (I-state)
  stC++;
  for(int t=0;t<n;t++){ if(t>0&&L[t]==L[t-1]) continue; int r=rr(L[t]),f=ff(L[t]);
    int O[KL]; int no=0; for(int u=0;u<n;u++) if(u!=t) O[no++]=L[u];
    for(int j=1;j<=r;j++) for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f),v;
      if(j>=2){ int c[KL]; for(int u=0;u<n;u++) c[u]= u==t? cc(j-1,d):L[u]; sort(c,c+n); v=TAB[n][idxn(c,n)]; }
      else v=cent(stepS(s,d),O,no);
      stA[det^v]=stC; } }
  int g=0; while(stA[g]==stC) g++; return g;
}
void enumerate(int n, function<void(int*)> fn){ // colex order over multisets of size n from [0,NC)
  int c[KL]; for(int i=0;i<n;i++) c[i]=0;
  while(true){ fn(c); int i=0; while(i<n){ if(i+1<n && c[i]<c[i+1]){ c[i]++; for(int k=0;k<i;k++) c[k]=0; break;} else if(i==n-1){ if(c[i]+1<NC){ c[i]++; for(int k=0;k<i;k++) c[k]=0; break;} else return; } i++; } }
}
int main(int argc,char**argv){
  M=atoi(argv[1]); int thr=argc>2?atoi(argv[2]):1000; NC=3*M;
  Bn.assign(KL+2, vector<uint64_t>(NC+KL+4,0));
  for(int i=0;i<=KL+1;i++) for(int d=0;d<NC+KL+4;d++){ if(d<i) continue; unsigned __int128 x=1; for(int k=1;k<=i;k++) x=x*(d-k+1)/k; Bn[i][d]=(uint64_t)x; }
  for(int n=2;n<=KL;n++){ int top[KL]; for(int i=0;i<n;i++) top[i]=NC-1; size_t sz=idxn(top,n)+1; TAB[n].assign(sz,0);
    fprintf(stderr,"n=%d states %zu\n",n,sz);
    int s= n==KL?0:1;
    vector<int> Lmax(M+1,-1); vector<array<int,KL>> arg(M+1); vector<long long> hist(1<<15,0);
    enumerate(n,[&](int* c){ int g=solveState(s,c,n); TAB[n][idxn(c,n)]=g;
      if(n==KL){ bool allF=true; for(int i=0;i<n;i++) if(ff(c[i])) allF=false;
        if(allF){ int z=rr(c[n-1]); hist[g]++; if(g>Lmax[z]){Lmax[z]=g; for(int i=0;i<n;i++) arg[z][i]=rr(c[i]);}
          if(g>=thr){ printf("S"); for(int i=0;i<n;i++) printf(" %d",rr(c[i])); printf(" g=%d\n",g);} } } });
    if(n==KL){ int run=-1; for(int z=1;z<=M;z++){ run=max(run,Lmax[z]); printf("L=%d max=%d at S(",z,Lmax[z]); for(int i=0;i<n;i++) printf("%d%s",arg[z][i],i<n-1?",":")"); printf(" upto=%d\n",run);} 
      printf("hist:"); for(int g=0;g<(1<<15);g++) if(hist[g]) printf(" %d:%lld",g,hist[g]); printf("\n"); }
  }
}


==> anc/large/data/cube3_300_big.txt <==
26 153 167 36
45 161 186 36
33 215 218 44
54 175 221 38
26 217 231 36
54 239 285 38
26 281 295 36


==> anc/large/data/diag_300.txt <==
x=3 d=0: period=1 from y=1  max_all=1 max_periodic=1
x=3 d=1: period=1 from y=1  max_all=0 max_periodic=0
x=3 d=2: period=4 from y=2  max_all=1 max_periodic=1
x=3 d=3: period=4 from y=1  max_all=2 max_periodic=2
x=3 d=4: period=4 from y=1  max_all=2 max_periodic=2
x=3 d=5: period=8 from y=5  max_all=4 max_periodic=4
x=3 d=6: period=8 from y=5  max_all=2 max_periodic=2
x=3 d=7: period=8 from y=9  max_all=3 max_periodic=3
x=3 d=8: period=8 from y=9  max_all=3 max_periodic=2
x=3 d=9: period=8 from y=9  max_all=3 max_periodic=3
x=3 d=10: period=8 from y=9  max_all=2 max_periodic=2
x=3 d=11: period=8 from y=13  max_all=2 max_periodic=2
x=3 d=12: period=4 from y=14  max_all=2 max_periodic=2
x=3 d=13: period=4 from y=13  max_all=3 max_periodic=3
x=3 d=14: period=4 from y=14  max_all=2 max_periodic=2
x=3 d=15: period=2 from y=17  max_all=3 max_periodic=3
x=3 d=16: period=4 from y=17  max_all=2 max_periodic=2
x=5 d=0: period=1 from y=1  max_all=1 max_periodic=1
x=5 d=1: period=16 from y=15  max_all=8 max_periodic=8
x=5 d=2: period=16 from y=15  max_all=3 max_periodic=3
x=5 d=3: period=4 from y=25  max_all=2 max_periodic=2
x=5 d=4: period=8 from y=4  max_all=3 max_periodic=3
x=5 d=5: period=8 from y=11  max_all=9 max_periodic=9
x=5 d=6: period=8 from y=10  max_all=3 max_periodic=3
x=5 d=7: period=16 from y=10  max_all=2 max_periodic=2
x=5 d=8: period=16 from y=10  max_all=3 max_periodic=3
x=5 d=9: period=16 from y=10  max_all=4 max_periodic=4
x=5 d=10: period=16 from y=10  max_all=3 max_periodic=3
x=5 d=11: period=16 from y=13  max_all=5 max_periodic=5
x=5 d=12: period=16 from y=10  max_all=3 max_periodic=3
x=5 d=13: period=16 from y=11  max_all=4 max_periodic=4
x=5 d=14: period=16 from y=18  max_all=3 max_periodic=3
x=5 d=15: period=16 from y=18  max_all=2 max_periodic=2
x=5 d=16: period=16 from y=13  max_all=3 max_periodic=3
x=7 d=0: period=1 from y=1  max_all=1 max_periodic=1
x=7 d=1: period=32 from y=41  max_all=13 max_periodic=13
x=7 d=2: period=32 from y=43  max_all=13 max_periodic=13
x=7 d=3: period=32 from y=27  max_all=12 max_periodic=12
x=7 d=4: period=16 from y=27  max_all=5 max_periodic=5
x=7 d=5: period=16 from y=31  max_all=14 max_periodic=14
x=7 d=6: period=8 from y=31  max_all=5 max_periodic=5
x=7 d=7: period=16 from y=31  max_all=8 max_periodic=6
x=7 d=8: period=16 from y=5  max_all=3 max_periodic=3
x=7 d=9: period=16 from y=13  max_all=6 max_periodic=6
x=7 d=10: period=16 from y=12  max_all=3 max_periodic=3
x=7 d=11: period=16 from y=17  max_all=4 max_periodic=4
x=7 d=12: period=1 from y=17  max_all=1 max_periodic=1
x=7 d=13: period=1 from y=15  max_all=1 max_periodic=0
x=7 d=14: period=1 from y=18  max_all=1 max_periodic=1
x=7 d=15: period=16 from y=21  max_all=4 max_periodic=4
x=7 d=16: period=16 from y=21  max_all=3 max_periodic=3
x=12 d=0: period=1 from y=1  max_all=0 max_periodic=0
x=12 d=1: period=16 from y=15  max_all=2 max_periodic=2
x=12 d=2: period=16 from y=18  max_all=6 max_periodic=6
x=12 d=3: period=16 from y=18  max_all=5 max_periodic=5
x=12 d=4: period=32 from y=18  max_all=4 max_periodic=4
x=12 d=5: period=32 from y=18  max_all=5 max_periodic=5
x=12 d=6: period=16 from y=18  max_all=24 max_periodic=24
x=12 d=7: period=16 from y=42  max_all=13 max_periodic=13
x=12 d=8: period=16 from y=42  max_all=10 max_periodic=10
x=12 d=9: period=16 from y=24  max_all=9 max_periodic=9
x=12 d=10: period=32 from y=24  max_all=8 max_periodic=8
x=12 d=11: period=16 from y=24  max_all=7 max_periodic=5
x=12 d=12: period=32 from y=24  max_all=8 max_periodic=8
x=12 d=13: period=16 from y=42  max_all=7 max_periodic=7
x=12 d=14: period=16 from y=42  max_all=8 max_periodic=8
x=12 d=15: period=16 from y=42  max_all=6 max_periodic=6
x=12 d=16: period=16 from y=42  max_all=7 max_periodic=7
x=17 d=0: period=1 from y=1  max_all=1 max_periodic=1
x=17 d=1: period=None from y=None  max_all=28 max_periodic=None
x=17 d=2: period=None from y=None  max_all=15 max_periodic=None
x=17 d=3: period=None from y=None  max_all=19 max_periodic=None
x=17 d=4: period=None from y=None  max_all=6 max_periodic=None
x=17 d=5: period=None from y=None  max_all=32 max_periodic=None
x=17 d=6: period=None from y=None  max_all=6 max_periodic=None
x=17 d=7: period=None from y=None  max_all=15 max_periodic=None
x=17 d=8: period=64 from y=33  max_all=5 max_periodic=5
x=17 d=9: period=None from y=None  max_all=17 max_periodic=None
x=17 d=10: period=None from y=None  max_all=15 max_periodic=None
x=17 d=11: period=None from y=None  max_all=18 max_periodic=None
x=17 d=12: period=None from y=None  max_all=13 max_periodic=None
x=17 d=13: period=None from y=None  max_all=17 max_periodic=None
x=17 d=14: period=None from y=None  max_all=9 max_periodic=None
x=17 d=15: period=None from y=None  max_all=14 max_periodic=None
x=17 d=16: period=1 from y=281  max_all=7 max_periodic=1


==> anc/large/data/records.txt <==
# Records (tree, m, g, programs)
H 12 43 25 27 47 m=154 g=56 states2=7187736 states1=100066
H 6 11 19 49 57 m=142 g=52 states2=1524670 states1=192329
H 9 18 21 31 37 m=116 g=49 states2=1548557 states1=70489
S cube3: 33 215 218 44
fixx: z=218 max=44 at y=215  runmax=44 S(33,215,218)


==> anc/large/data/verify_H_12_43_25_27_47.txt <==
H 12 43 25 27 47 m=154 g=56 states2=7187736 states1=100066


==> anc/large/data/verify_H_6_11_19_49_57.txt <==
H 6 11 19 49 57 m=142 g=52 states2=1524670 states1=192329


==> anc/large/data/verify_H_6_41_19_19_39.txt <==
H 6 41 19 19 39 m=124 g=62 states2=2398750 states1=50463


==> anc/large/data/verify_H_9_18_21_31_37.txt <==
H 9 18 21 31 37 m=116 g=49 states2=1548557 states1=70489


==> anc/large/data/verify_S_33_215_218.txt <==
Terminated
time 120


==> anc/large/data/verify_pow2_big.txt <==
H 8 13 23 17 23 m=84 g=32 states2=363216 states1=22873
H 5 8 13 19 27 m=72 g=33 states2=200021 states1=24483


==> anc/large/gen.cpp <==
// gen: generic Game-of-Arrows solver for arbitrary trees, written independently of the spider/H code.
// A component is a status-labelled tree (Def. 3.3) stored in thread-compressed form: nodes are the vertices
// that are not "status N of degree 2"; threads are maximal paths through status-N degree-2 vertices, with length.
// Moves, legality and splitting follow Lemma 3.2 / Lemma 3.5 / Prop. 3.6 literally; NO run formulas are used.
// Memo on a canonical AHU string, also canonical under global reversal (I<->O).
// Usage: ./gen tree "<description>" ...   description: centres and threads, e.g.
//   H a1 a2 l b1 b2        caterpillar3 a1 a2 l1 b l2 c1 c2      spider x1 x2 ...
#include <bits/stdc++.h>
using namespace std;
enum {N_=0,I_=1,O_=2,F_=3};
struct Comp { vector<int> st; vector<array<int,3>> th; };
static inline int outAfter(int s){ return s==N_?O_: s==I_?F_: s==O_?O_:F_; }
static inline int inAfter(int s){ return s==N_?I_: s==I_?I_: s==O_?F_:F_; }
unordered_map<string,int> memo;
string canon(const Comp& c){
  int n=c.st.size(); vector<vector<pair<int,int>>> adj(n);
  for(auto& t:c.th){ adj[t[0]].push_back({t[1],t[2]}); adj[t[1]].push_back({t[0],t[2]}); }
  vector<int> deg(n); for(int i=0;i<n;i++) deg[i]=adj[i].size();
  vector<int> rem(n,0); int left=n; vector<int> layer; for(int i=0;i<n;i++) if(deg[i]<=1) layer.push_back(i);
  while(left>2){ vector<int> nx; for(int x:layer){ rem[x]=1; left--; for(auto& e:adj[x]) if(!rem[e.first]){ if(--deg[e.first]==1) nx.push_back(e.first);} } layer=nx; }
  vector<int> cen; for(int i=0;i<n;i++) if(!rem[i]) cen.push_back(i);
  string best;
  for(int fl=0;fl<2;fl++){
    function<string(int,int)> rec=[&](int x,int p)->string{ vector<string> ch;
      for(auto& e:adj[x]) if(e.first!=p) ch.push_back(to_string(e.second)+rec(e.first,x));
      sort(ch.begin(),ch.end()); int s=c.st[x]; if(fl&&(s==I_||s==O_)) s=3-s;
      string r="("; r+=char('a'+s); for(auto& z:ch) r+=z; r+=")"; return r; };
    for(int x:cen){ string s=rec(x,-1); if(best.empty()||s<best) best=s; }
  }
  return best;
}
// normalise an arbitrary (not nec. connected) structure into connected components
void normalise(Comp c, vector<Comp>& out){
  int n=c.st.size();
  // split F nodes: give every thread end at an F node its own F node
  vector<int> cnt(n,0);
  for(auto& t:c.th) for(int k=0;k<2;k++){ int x=t[k]; if(c.st[x]==F_){ if(cnt[x]++>0){ c.st.push_back(F_); t[k]=c.st.size()-1; } } }
  n=c.st.size();
  vector<int> par(n); iota(par.begin(),par.end(),0);
  function<int(int)> f=[&](int x){ return par[x]==x?x:par[x]=f(par[x]); };
  for(auto& t:c.th) par[f(t[0])]=f(t[1]);
  map<int,int> root2comp; vector<int> newid(n,-1);
  for(auto& t:c.th){ int r=f(t[0]); if(!root2comp.count(r)){ root2comp[r]=out.size(); out.push_back(Comp()); } }
  for(int x=0;x<n;x++){ bool used=false; for(auto& t:c.th) if(t[0]==x||t[1]==x){used=true;break;} if(!used) continue;
    Comp& C=out[root2comp[f(x)]]; newid[x]=C.st.size(); C.st.push_back(c.st[x]); }
  for(auto& t:c.th){ Comp& C=out[root2comp[f(t[0])]]; C.th.push_back({newid[t[0]],newid[t[1]],t[2]}); }
  // merge status-N degree-2 nodes (cannot arise from legal play from a tree, but keep normal form)
  for(auto& C:out){ bool ch=true; while(ch){ ch=false; int m=C.st.size(); vector<int> d(m,0); for(auto& t:C.th){d[t[0]]++;d[t[1]]++;}
      for(int x=0;x<m&&!ch;x++) if(C.st[x]==N_&&d[x]==2){ int i1=-1,i2=-1; for(int i=0;i<(int)C.th.size();i++) if(C.th[i][0]==x||C.th[i][1]==x){ if(i1<0)i1=i; else i2=i; }
          auto A=C.th[i1],B=C.th[i2]; int a=A[0]==x?A[1]:A[0], b=B[0]==x?B[1]:B[0];
          C.th.erase(C.th.begin()+max(i1,i2)); C.th.erase(C.th.begin()+min(i1,i2)); C.th.push_back({a,b,A[2]+B[2]});
          // remove node x
          C.st.erase(C.st.begin()+x); for(auto& t:C.th){ if(t[0]>x)t[0]--; if(t[1]>x)t[1]--; } ch=true; } } }
}
int value(const Comp& c);
int valueOf(const Comp& c){ vector<Comp> cs; normalise(c,cs); int x=0; for(auto& C:cs) x^=value(C); return x; }
int value(const Comp& c){
  string key=canon(c); auto it=memo.find(key); if(it!=memo.end()) return it->second;
  int n=c.st.size(); vector<int> deg(n,0); for(auto& t:c.th){deg[t[0]]++;deg[t[1]]++;}
  vector<char> seen(64,0);
  auto okTail=[&](int x){ return deg[x]>=2 || c.st[x]==I_ || c.st[x]==F_; };
  auto okHead=[&](int x){ return deg[x]>=2 || c.st[x]==O_ || c.st[x]==F_; };
  for(int ti=0;ti<(int)c.th.size();ti++){ int a=c.th[ti][0], b=c.th[ti][1], L=c.th[ti][2];
    for(int j=1;j<=L;j++) for(int dir=0;dir<2;dir++){ // dir0: w_{j-1} -> w_j (toward b)
      bool leftIsTail = (dir==0);
      if(j-1==0){ if(leftIsTail? !okTail(a) : !okHead(a)) continue; }
      if(j==L){ if(leftIsTail? !okHead(b) : !okTail(b)) continue; }
      Comp d=c; d.th.erase(d.th.begin()+ti);
      if(j-1==0) d.st[a]= leftIsTail? outAfter(d.st[a]) : inAfter(d.st[a]);
      else { d.st.push_back(leftIsTail?O_:I_); d.th.push_back({a,(int)d.st.size()-1,j-1}); }
      if(j==L) d.st[b]= leftIsTail? inAfter(d.st[b]) : outAfter(d.st[b]);
      else { d.st.push_back(leftIsTail?I_:O_); d.th.push_back({(int)d.st.size()-1,b,L-j}); }
      int v=valueOf(d); if(v>=(int)seen.size()) seen.resize(v+1,0); seen[v]=1; } }
  int g=0; while(g<(int)seen.size()&&seen[g]) g++;
  memo[key]=g; return g;
}
// builders: centre nodes N, legs = threads to an F leaf
struct Builder { Comp c; int node(int s){ c.st.push_back(s); return c.st.size()-1; }
  void leg(int x,int len){ int f=node(F_); c.th.push_back({x,f,len}); } void bridge(int x,int y,int len){ c.th.push_back({x,y,len}); } };
int main(int argc,char**argv){
  int i=1;
  while(i<argc){ string t=argv[i++]; Builder B; string desc=t;
    if(t=="H"){ int a1=atoi(argv[i]),a2=atoi(argv[i+1]),l=atoi(argv[i+2]),b1=atoi(argv[i+3]),b2=atoi(argv[i+4]); i+=5;
      int u=B.node(N_),v=B.node(N_); B.leg(u,a1); B.leg(u,a2); B.bridge(u,v,l); B.leg(v,b1); B.leg(v,b2); desc+=" "+to_string(a1)+" "+to_string(a2)+" "+to_string(l)+" "+to_string(b1)+" "+to_string(b2);}
    else if(t=="C3"){ int a1=atoi(argv[i]),a2=atoi(argv[i+1]),l1=atoi(argv[i+2]),b=atoi(argv[i+3]),l2=atoi(argv[i+4]),c1=atoi(argv[i+5]),c2=atoi(argv[i+6]); i+=7;
      int u=B.node(N_),v=B.node(N_),w=B.node(N_); B.leg(u,a1); B.leg(u,a2); B.bridge(u,v,l1); B.leg(v,b); B.bridge(v,w,l2); B.leg(w,c1); B.leg(w,c2);
      for(int k=-7;k<0;k++) desc+=" "+string(argv[i+k]); }
    else if(t=="S"){ int k=atoi(argv[i++]); int c=B.node(N_); for(int q=0;q<k;q++){ B.leg(c,atoi(argv[i])); desc+=" "+string(argv[i]); i++; } }
    else { fprintf(stderr,"unknown %s\n",t.c_str()); return 1; }
    int g=valueOf(B.c); printf("%s g=%d memo=%zu\n",desc.c_str(),g,memo.size()); fflush(stdout);
  }
}


==> anc/large/hbatch2.cpp <==
// hsolve: fast single-tree solver for H(a1,a2|l|b1,b2).  Independent re-implementation of htree.cpp
// with compact per-tree leg codes, iterative bottom-up order and precomputed exit/bridge tables.
// Usage: ./hsolve a1 a2 l b1 b2 [a1 a2 l b1 b2 ...]  (several trees, each solved from scratch)
#include <bits/stdc++.h>
using namespace std;
typedef uint16_t u16;
static inline int runv(int k,int a,int b){ if(k<=0) return 0; if(a==0&&b==0) return k&1; if(a==0||b==0) return k; if(a==b) return k&1; return (k>=2&&!(k&1))?1:0;}
static inline int flipf(int f){return f==0?0:3-f;}
enum {SN=0,SI=1,SO=2,SF=3};
static inline int stepS(int s,int d){ if(s==SN) return d==1?SI:SO; if(s==SI) return d==1?SI:SF; if(s==SO) return d==2?SO:SF; return SF; }
// ---------- general 3-leg spider tables, full codes r*3+f, r<=M
int M, CC; vector<u16> NT, IT; vector<char> NK, IK;
static inline int cd(int r,int f){return r*3+f;}
static inline int fl(int c){return (c/3)*3+flipf(c%3);}
static uint32_t stA[1<<14]; static uint32_t stC=0;
int Ifun(int a,int b){ if(a>b) swap(a,b); size_t k=(size_t)a*CC+b; if(IK[k]) return IT[k];
  vector<int> o; int L[2]={a,b};
  for(int i=0;i<2;i++){int r=L[i]/3,f=L[i]%3,ro=L[1-i]/3,fo=L[1-i]%3;
    for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
      if(j>=2) o.push_back(det^Ifun(cd(j-1,d),L[1-i])); else o.push_back(det^(d==1?runv(ro,2,fo):runv(ro,0,fo))); }}
  stC++; for(int x:o) stA[x]=stC; int g=0; while(stA[g]==stC) g++; IK[k]=1; IT[k]=g; return g; }
int Ofun(int a,int b){return Ifun(fl(a),fl(b));}
int Nfun(int a,int b,int c){ int v[3]={a,b,c}; sort(v,v+3); size_t k=((size_t)v[0]*CC+v[1])*CC+v[2]; if(NK[k]) return NT[k];
  vector<int> o;
  for(int i=0;i<3;i++){int r=v[i]/3,f=v[i]%3,o1=v[(i+1)%3],o2=v[(i+2)%3];
    for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
      if(j>=2) o.push_back(det^Nfun(cd(j-1,d),o1,o2)); else o.push_back(det^(d==1?Ifun(o1,o2):Ofun(o1,o2))); }}
  stC++; for(int x:o) stA[x]=stC; int g=0; while(stA[g]==stC) g++; NK[k]=1; NT[k]=g; return g; }
int Gam(int s,const int* lg,int n){ if(n==0) return 0;
  if(s==SF){int x=0; for(int i=0;i<n;i++) x^=runv(lg[i]/3,0,lg[i]%3); return x;}
  if(s==SI||s==SO){ if(n==1) return runv(lg[0]/3, s==SI?2:1, lg[0]%3); if(n==2) return s==SI?Ifun(lg[0],lg[1]):Ofun(lg[0],lg[1]); abort();}
  if(n==3) return Nfun(lg[0],lg[1],lg[2]); abort(); }
// ---------- one side of the H with FULL leg codes; leg t has r <= Amax[t]; if sym, the two legs are
// interchangeable (Amax equal) and n-states store unordered pairs (i1<=i2).
int ELL;
struct SideSt { int s; int n; int leg[2]; };
struct Side {
  int Am[2], NCt[2], NS, NN; bool sym;
  vector<SideSt> st; vector<int> order;
  vector<vector<pair<int,int>>> inner, exits;
  vector<array<int,3>> brOther; vector<vector<array<int,2>>> bv;
  static int ci(int r,int f){ return 3*(r-1)+f; }
  static int codeOf(int i){ return cd(i/3+1,i%3); }
  int nIdx(int i1,int i2){ if(sym){ if(i1>i2) swap(i1,i2); return i2*(i2+1)/2+i1; } return i1*NCt[1]+i2; }
  // io-states: leg kept is identified by its code only when sym; otherwise by (t, code)
  int ioIdx(int s,int t,int i){ int base=NN + (s==SO? (sym?NCt[0]:NCt[0]+NCt[1]) : 0); if(sym) return base+i; return base + (t==1?NCt[0]:0) + i; }
  void build(int A1,int A2,bool sy){ sym=sy; Am[0]=A1; Am[1]=A2; NCt[0]=3*A1; NCt[1]=3*A2;
    NN = sym ? NCt[0]*(NCt[0]+1)/2 : NCt[0]*NCt[1];
    NS = NN + 2*(sym?NCt[0]:NCt[0]+NCt[1]); st.assign(NS,SideSt{});
    vector<int> legt0(NS,-1);
    for(int i1=0;i1<NCt[0];i1++)for(int i2=0;i2<NCt[1];i2++){ if(sym&&i1>i2) continue; SideSt x; x.s=SN; x.n=2; x.leg[0]=codeOf(i1); x.leg[1]=codeOf(i2); st[nIdx(i1,i2)]=x; }
    vector<int> keptT(NS,0);
    for(int s=SI;s<=SO;s++) for(int t=0;t<(sym?1:2);t++) for(int i=0;i<NCt[t];i++){ SideSt x; x.s=s; x.n=1; x.leg[0]=codeOf(i); int I=ioIdx(s,t,i); st[I]=x; keptT[I]=t; }
    inner.assign(NS,{}); exits.assign(NS,{}); brOther.resize(NS); bv.assign(NS, vector<array<int,2>>(ELL));
    for(int X=0;X<NS;X++){ SideSt& x=st[X];
      for(int t=0;t<x.n;t++){ int r=x.leg[t]/3,f=x.leg[t]%3;
        for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
          if(j>=2){ int ni=ci(j-1,d); int T;
            if(x.s==SN){ int o=ci(x.leg[1-t]/3,x.leg[1-t]%3); T= t==0? nIdx(ni,o):nIdx(o,ni);} else T=ioIdx(x.s,keptT[X],ni);
            inner[X].push_back({T,det}); }
          else { int s2=stepS(x.s,d);
            if(s2==SF){ int v=det; for(int u=0;u<x.n;u++) if(u!=t) v^=runv(x.leg[u]/3,0,x.leg[u]%3); exits[X].push_back({0,v}); }
            else if(x.s==SN){ int ot=1-t; int T=ioIdx(s2,ot,ci(x.leg[ot]/3,x.leg[ot]%3)); inner[X].push_back({T,det}); }
            else { exits[X].push_back({s2==SI?1:2, det}); } } } }
      int lg[3]; for(int i=0;i<x.n;i++) lg[i]=x.leg[i];
      for(int f=0;f<3;f++){ lg[x.n]=cd(ELL,f); brOther[X][f]=Gam(x.s,lg,x.n+1); }
      for(int k=0;k<ELL;k++) for(int d=1;d<=2;d++){ if(k>=1){ lg[x.n]=cd(k,d); bv[X][k][d-1]=Gam(x.s,lg,x.n+1);} else bv[X][k][d-1]=Gam(stepS(x.s,d),lg,x.n); }
    }
    vector<pair<pair<int,int>,int>> key; for(int X=0;X<NS;X++){ SideSt& x=st[X]; int g= x.s==SN?1:0; int sr=0; for(int i=0;i<x.n;i++) sr+=x.leg[i]/3; key.push_back({{g,sr},X}); }
    sort(key.begin(),key.end()); order.clear(); for(auto&k:key) order.push_back(k.second);
  }
};
int main(int argc,char**argv){
  // ./hbatch2 l A1 A2 B thr [minm]  : all H(a1,a2|l|b1,b2), a1<=A1, a2<=A2, b1<=b2<=B
  int l=atoi(argv[1]),A1=atoi(argv[2]),A2=atoi(argv[3]),B=atoi(argv[4]),thr=atoi(argv[5]);
  auto t0=chrono::steady_clock::now();
  ELL=l; M=max({A1,A2,B,l})+1; CC=3*(M+1);
  NT.assign((size_t)CC*CC*CC,0); NK.assign((size_t)CC*CC*CC,0); IT.assign((size_t)CC*CC,0); IK.assign((size_t)CC*CC,0);
  Side U,V; U.build(A1,A2,false); V.build(B,B,true);
  size_t NU=U.NS, NV=V.NS; fprintf(stderr,"NU=%zu NV=%zu states=%.3g MB=%.0f\n",NU,NV,(double)NU*NV,(double)NU*NV*4/1e6);
  vector<u16> H(NU*NV), HTr(NU*NV);
  for(int X:U.order) for(int Y:V.order){
    stC++;
    for(auto& m:U.inner[X]) stA[m.second^HTr[(size_t)Y*NU+m.first]]=stC;
    for(auto& m:U.exits[X]) stA[m.second^V.brOther[Y][m.first]]=stC;
    for(auto& m:V.inner[Y]) stA[m.second^H[(size_t)X*NV+m.first]]=stC;
    for(auto& m:V.exits[Y]) stA[m.second^U.brOther[X][m.first]]=stC;
    for(int j=1;j<=l;j++){ stA[U.bv[X][j-1][1]^V.bv[Y][l-j][0]]=stC; stA[U.bv[X][j-1][0]^V.bv[Y][l-j][1]]=stC; }
    int g=0; while(stA[g]==stC) g++;
    H[(size_t)X*NV+Y]=g; HTr[(size_t)Y*NU+X]=g;
  }
  int best=-1;
  for(int a1=1;a1<=A1;a1++)for(int a2=1;a2<=A2;a2++)for(int b2=1;b2<=B;b2++)for(int b1=1;b1<=b2;b1++){
    int X=U.nIdx(Side::ci(a1,0),Side::ci(a2,0)), Y=V.nIdx(Side::ci(b1,0),Side::ci(b2,0));
    int g=H[(size_t)X*NV+Y]; if(g>best) best=g; if(g>=thr) printf("%d %d %d %d %d %d\n",a1,a2,l,b1,b2,g); }
  fprintf(stderr,"l=%d best=%d time=%.1f\n",l,best,chrono::duration<double>(chrono::steady_clock::now()-t0).count());
}


==> anc/large/hsolve.cpp <==
// hsolve: fast single-tree solver for H(a1,a2|l|b1,b2).  Independent re-implementation of htree.cpp
// with compact per-tree leg codes, iterative bottom-up order and precomputed exit/bridge tables.
// Usage: ./hsolve a1 a2 l b1 b2 [a1 a2 l b1 b2 ...]  (several trees, each solved from scratch)
#include <bits/stdc++.h>
using namespace std;
typedef uint16_t u16;
static inline int runv(int k,int a,int b){ if(k<=0) return 0; if(a==0&&b==0) return k&1; if(a==0||b==0) return k; if(a==b) return k&1; return (k>=2&&!(k&1))?1:0;}
static inline int flipf(int f){return f==0?0:3-f;}
enum {SN=0,SI=1,SO=2,SF=3};
static inline int stepS(int s,int d){ if(s==SN) return d==1?SI:SO; if(s==SI) return d==1?SI:SF; if(s==SO) return d==2?SO:SF; return SF; }
// ---------- general 3-leg spider tables, full codes r*3+f, r<=M
int M, CC; vector<u16> NT, IT; vector<char> NK, IK;
static inline int cd(int r,int f){return r*3+f;}
static inline int fl(int c){return (c/3)*3+flipf(c%3);}
static uint32_t stA[1<<14]; static uint32_t stC=0;
int Ifun(int a,int b){ if(a>b) swap(a,b); size_t k=(size_t)a*CC+b; if(IK[k]) return IT[k];
  vector<int> o; int L[2]={a,b};
  for(int i=0;i<2;i++){int r=L[i]/3,f=L[i]%3,ro=L[1-i]/3,fo=L[1-i]%3;
    for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
      if(j>=2) o.push_back(det^Ifun(cd(j-1,d),L[1-i])); else o.push_back(det^(d==1?runv(ro,2,fo):runv(ro,0,fo))); }}
  stC++; for(int x:o) stA[x]=stC; int g=0; while(stA[g]==stC) g++; IK[k]=1; IT[k]=g; return g; }
int Ofun(int a,int b){return Ifun(fl(a),fl(b));}
int Nfun(int a,int b,int c){ int v[3]={a,b,c}; sort(v,v+3); size_t k=((size_t)v[0]*CC+v[1])*CC+v[2]; if(NK[k]) return NT[k];
  vector<int> o;
  for(int i=0;i<3;i++){int r=v[i]/3,f=v[i]%3,o1=v[(i+1)%3],o2=v[(i+2)%3];
    for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
      if(j>=2) o.push_back(det^Nfun(cd(j-1,d),o1,o2)); else o.push_back(det^(d==1?Ifun(o1,o2):Ofun(o1,o2))); }}
  stC++; for(int x:o) stA[x]=stC; int g=0; while(stA[g]==stC) g++; NK[k]=1; NT[k]=g; return g; }
int Gam(int s,const int* lg,int n){ if(n==0) return 0;
  if(s==SF){int x=0; for(int i=0;i<n;i++) x^=runv(lg[i]/3,0,lg[i]%3); return x;}
  if(s==SI||s==SO){ if(n==1) return runv(lg[0]/3, s==SI?2:1, lg[0]%3); if(n==2) return s==SI?Ifun(lg[0],lg[1]):Ofun(lg[0],lg[1]); abort();}
  if(n==3) return Nfun(lg[0],lg[1],lg[2]); abort(); }
// ---------- one side of the H
int ELL;
struct SideSt { int s; int n; int leg[2]; int legid[2]; };
struct Side {
  int p[2], nn[2], NS;
  vector<SideSt> st; vector<int> order;
  vector<vector<pair<int,int>>> inner;   // (target state, det)
  vector<vector<pair<int,int>>> exits;   // (kind 0=F,1=T,2=A for the OTHER side's bridge leg, value)
  vector<array<int,3>> brOther;          // Gamma(s; legs + (ELL,f)) : used when the OTHER side exits
  vector<vector<array<int,2>>> bv;       // bv[X][k][dir-1], k=0..ELL-1
  int code(int t,int i){ return i<2*(p[t]-1) ? cd(i/2+1, i%2+1) : cd(p[t],0); }
  int nIdx(int i1,int i2){ return i1*nn[1]+i2; }
  int ioIdx(int s,int t,int i){ int b=nn[0]*nn[1]; if(s==SO) b+=nn[0]+nn[1]; if(t==1) b+=nn[0]; return b+i; }
  int legIndex(int t,int r,int f){ return f==0 ? 2*(p[t]-1) : 2*(r-1)+(f-1); }
  void build(int a,int b){ p[0]=a;p[1]=b; nn[0]=2*a-1; nn[1]=2*b-1; NS=nn[0]*nn[1]+2*(nn[0]+nn[1]); st.resize(NS);
    for(int i1=0;i1<nn[0];i1++)for(int i2=0;i2<nn[1];i2++){ SideSt x; x.s=SN; x.n=2; x.leg[0]=code(0,i1); x.leg[1]=code(1,i2); x.legid[0]=0; x.legid[1]=1; st[nIdx(i1,i2)]=x; }
    for(int s=SI;s<=SO;s++) for(int t=0;t<2;t++) for(int i=0;i<nn[t];i++){ SideSt x; x.s=s; x.n=1; x.leg[0]=code(t,i); x.legid[0]=t; st[ioIdx(s,t,i)]=x; }
    inner.assign(NS,{}); exits.assign(NS,{}); brOther.resize(NS); bv.assign(NS, vector<array<int,2>>(ELL));
    for(int X=0;X<NS;X++){ SideSt& x=st[X];
      for(int t=0;t<x.n;t++){ int r=x.leg[t]/3,f=x.leg[t]%3, id=x.legid[t];
        for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
          if(j>=2){ int ni=legIndex(id,j-1,d); int T;
            if(x.s==SN){ int i1= id==0? ni : legIndex(0,x.leg[0]/3,x.leg[0]%3); int i2= id==1? ni : legIndex(1,x.leg[1]/3,x.leg[1]%3); T=nIdx(i1,i2);} else T=ioIdx(x.s,id,ni);
            inner[X].push_back({T,det}); }
          else { int s2=stepS(x.s,d);
            if(s2==SF){ int v=det; for(int u=0;u<x.n;u++) if(u!=t) v^=runv(x.leg[u]/3,0,x.leg[u]%3); exits[X].push_back({0,v}); }
            else if(x.s==SN){ int ot=1-t; int oid=x.legid[ot]; int T=ioIdx(s2,oid,legIndex(oid,x.leg[ot]/3,x.leg[ot]%3)); inner[X].push_back({T,det}); }
            else { exits[X].push_back({s2==SI?1:2, det}); } } } }
      int lg[3]; for(int i=0;i<x.n;i++) lg[i]=x.leg[i];
      for(int f=0;f<3;f++){ lg[x.n]=cd(ELL,f); brOther[X][f]=Gam(x.s,lg,x.n+1); }
      for(int k=0;k<ELL;k++) for(int d=1;d<=2;d++){ if(k>=1){ lg[x.n]=cd(k,d); bv[X][k][d-1]=Gam(x.s,lg,x.n+1);} else bv[X][k][d-1]=Gam(stepS(x.s,d),lg,x.n); }
    }
    vector<pair<pair<int,int>,int>> key; for(int X=0;X<NS;X++){ SideSt& x=st[X]; int g= x.s==SN?1:0; int sr=0; for(int i=0;i<x.n;i++) sr+=x.leg[i]/3; key.push_back({{g,sr},X}); }
    sort(key.begin(),key.end()); order.clear(); for(auto&k:key) order.push_back(k.second);
  }
};
int solveH(int a1,int a2,int l,int b1,int b2, double* secs){
  auto t0=chrono::steady_clock::now();
  ELL=l; M=max({a1,a2,b1,b2,l})+1; CC=3*(M+1);
  NT.assign((size_t)CC*CC*CC,0); NK.assign((size_t)CC*CC*CC,0); IT.assign((size_t)CC*CC,0); IK.assign((size_t)CC*CC,0);
  Side U,V; U.build(a1,a2); V.build(b1,b2);
  size_t NU=U.NS, NV=V.NS; vector<u16> H(NU*NV), HTr(NU*NV);
  for(int X:U.order) for(int Y:V.order){
    stC++;
    for(auto& m:U.inner[X]) stA[m.second^HTr[(size_t)Y*NU+m.first]]=stC;
    for(auto& m:U.exits[X]) stA[m.second^V.brOther[Y][m.first]]=stC;
    for(auto& m:V.inner[Y]) stA[m.second^H[(size_t)X*NV+m.first]]=stC;
    for(auto& m:V.exits[Y]) stA[m.second^U.brOther[X][m.first]]=stC;
    for(int j=1;j<=l;j++){ // bridge edge j from u; stub lengths j-1 (u side), l-j (v side)
      stA[U.bv[X][j-1][1]^V.bv[Y][l-j][0]]=stC;   // toward v: OUT for u (2), IN for v (1)
      stA[U.bv[X][j-1][0]^V.bv[Y][l-j][1]]=stC; } // toward u
    int g=0; while(stA[g]==stC) g++;
    H[(size_t)X*NV+Y]=g; HTr[(size_t)Y*NU+X]=g;
  }
  int X0=U.nIdx(2*(a1-1),2*(a2-1)), Y0=V.nIdx(2*(b1-1),2*(b2-1));
  if(secs) *secs=chrono::duration<double>(chrono::steady_clock::now()-t0).count();
  return H[(size_t)X0*NV+Y0];
}
int main(int argc,char**argv){
  for(int i=1;i+4<argc;i+=5){ int a1=atoi(argv[i]),a2=atoi(argv[i+1]),l=atoi(argv[i+2]),b1=atoi(argv[i+3]),b2=atoi(argv[i+4]); double s;
    int g=solveH(a1,a2,l,b1,b2,&s); printf("H %d %d %d %d %d m=%d g=%d time=%.2f\n",a1,a2,l,b1,b2,a1+a2+l+b1+b2,g,s); fflush(stdout);}
}


==> anc/large/htree.cpp <==
// htree: Grundy values of H-trees H(a1,a2|l|b1,b2) (two branch vertices u,v of degree 3 joined by a
// bridge of l markable edges; legs a1,a2 at u and b1,b2 at v, each ending in a pendant edge).
// Own implementation based on Lemma 3.2/Prop 3.6 (status-labelled forests), Thm 4.3 (runs), and the
// 3-leg spider recursion (Prop 6.1) for components with one branch vertex.
// Usage: ./htree single a1 a2 l b1 b2      |   ./htree batch l A B   (all a1<=a2<=A, b1<=b2<=B)
#include <bits/stdc++.h>
using namespace std;
typedef uint16_t u16;
static inline int runv(int k,int a,int b){ if(k<=0) return 0; if(a==0&&b==0) return k&1; if(a==0||b==0) return k; if(a==b) return k&1; return (k>=2&&!(k&1))?1:0;}
static inline int flipf(int f){return f==0?0:3-f;}
enum {SN=0,SI=1,SO=2,SF=3};
static inline int stepS(int s,int d){ // d=1: arc into centre (T), d=2: arc out of centre (A)
  if(s==SN) return d==1?SI:SO; if(s==SI) return d==1?SI:SF; if(s==SO) return d==2?SO:SF; return SF; }
int M; int CC; // codes: r*3+f, r in [0,M]
vector<u16> NT, IT; vector<char> NK, IK;
static inline int cd(int r,int f){return r*3+f;}
int Ifun(int a,int b); int Nfun(int a,int b,int c);
int mexv(vector<int>&v){ static vector<char> s; s.assign(v.size()+2,0); for(int x:v) if(x<(int)s.size()) s[x]=1; int g=0; while(s[g]) g++; return g; }
int Ifun(int a,int b){ if(a>b) swap(a,b); size_t k=(size_t)a*CC+b; if(IK[k]) return IT[k];
  vector<int> o; int L[2]={a,b};
  for(int i=0;i<2;i++){int r=L[i]/3,f=L[i]%3,ro=L[1-i]/3,fo=L[1-i]%3;
    for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
      if(j>=2) o.push_back(det^Ifun(cd(j-1,d),L[1-i])); else o.push_back(det^(d==1?runv(ro,2,fo):runv(ro,0,fo))); }}
  int g=mexv(o); IK[k]=1; IT[k]=g; return g; }
static inline int fl(int c){return (c/3)*3+flipf(c%3);}
int Ofun(int a,int b){return Ifun(fl(a),fl(b));}
int Nfun(int a,int b,int c){ int v[3]={a,b,c}; sort(v,v+3); size_t k=((size_t)v[0]*CC+v[1])*CC+v[2]; if(NK[k]) return NT[k];
  vector<int> o;
  for(int i=0;i<3;i++){int r=v[i]/3,f=v[i]%3,o1=v[(i+1)%3],o2=v[(i+2)%3];
    for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
      if(j>=2) o.push_back(det^Nfun(cd(j-1,d),o1,o2)); else o.push_back(det^(d==1?Ifun(o1,o2):Ofun(o1,o2))); }}
  int g=mexv(o); NK[k]=1; NT[k]=g; return g; }
// value of a one-centre component: status s, legs (codes, r>=1)
int Gam(int s, vector<int> legs){
  if(legs.empty()) return 0;
  if(s==SF){int x=0; for(int c:legs) x^=runv(c/3,0,c%3); return x;}
  if(s==SI||s==SO){ if(legs.size()==1) return runv(legs[0]/3, s==SI?2:1, legs[0]%3);
     if(legs.size()==2) return s==SI?Ifun(legs[0],legs[1]):Ofun(legs[0],legs[1]);
     fprintf(stderr,"bad Gam\n"); exit(1);}
  if(legs.size()==3) return Nfun(legs[0],legs[1],legs[2]);
  fprintf(stderr,"bad Gam N %zu\n",legs.size()); exit(1);
}
// H-states. side state: s in {SN (2 legs), SI/SO (1 leg)}; encode: SN: 0 + P*NC+Q ; SI: NC*NC + P ; SO: NC*NC+NC+P
int A_, NCs; int ELL;
struct Side{int s; int L[2]; int n;};
static inline int encS(const Side& x){ if(x.s==SN){int p=x.L[0],q=x.L[1]; if(p>q) swap(p,q); return p*NCs+q;} return NCs*NCs+(x.s==SI?0:NCs)+x.L[0]; }
static inline Side decS(int e){ Side x; if(e<NCs*NCs){x.s=SN;x.n=2;x.L[0]=e/NCs;x.L[1]=e%NCs;} else {e-=NCs*NCs; x.s= e<NCs?SI:SO; x.n=1; x.L[0]=e%NCs;} return x; }
int NSide; vector<u16> HT; vector<char> HK;
int Hfun(int eu,int ev);
// value of the other side Y as a spider with bridge leg added
int sideWithBridge(const Side& Y,int bridgeCode){ vector<int> lg; for(int i=0;i<Y.n;i++) lg.push_back(Y.L[i]); lg.push_back(bridgeCode); return Gam(Y.s,lg);}
int Hfun(int eu,int ev){ size_t k=(size_t)eu*NSide+ev; if(HK[k]) return HT[k];
  Side S[2]={decS(eu),decS(ev)}; vector<int> o;
  for(int X=0;X<2;X++){ const Side& Sx=S[X]; const Side& Sy=S[1-X];
    for(int t=0;t<Sx.n;t++){ int r=Sx.L[t]/3,f=Sx.L[t]%3;
      for(int j=1;j<=r;j++)for(int d=1;d<=2;d++){ if(j==r&&f&&d!=f) continue; int det=runv(r-j,d,f);
        if(j>=2){ Side N2=Sx; N2.L[t]=cd(j-1,d); int e2=encS(N2); o.push_back(det^(X==0?Hfun(e2,ev):Hfun(eu,e2))); }
        else { int s2=stepS(Sx.s,d);
          if(s2==SF){ int x=det; for(int u=0;u<Sx.n;u++) if(u!=t) x^=runv(Sx.L[u]/3,0,Sx.L[u]%3);
            x^=sideWithBridge(Sy,cd(ELL,0)); o.push_back(x); }
          else if(Sx.s==SN){ Side N2; N2.s=s2; N2.n=1; N2.L[0]=Sx.L[1-t]; int e2=encS(N2); o.push_back(det^(X==0?Hfun(e2,ev):Hfun(eu,e2))); }
          else { // no legs left at X, X has status s2 in {SI,SO}, bridge edge at X forced: SI -> points away from X = toward Y (T for Y)
            o.push_back(det^sideWithBridge(Sy,cd(ELL, s2==SI?1:2))); }
        }}}
  }
  // bridge moves: edge j from u (1..ELL), dir +: toward v, -: toward u
  for(int j=1;j<=ELL;j++) for(int dir=0;dir<2;dir++){ // dir 0 = toward v
    int uval,vval;
    { const Side& U=S[0]; vector<int> lg; for(int i=0;i<U.n;i++) lg.push_back(U.L[i]);
      if(j>=2){ lg.push_back(cd(j-1, dir==0?2:1)); uval=Gam(U.s,lg);} else { int s2=stepS(U.s, dir==0?2:1); uval=Gam(s2,lg);} }
    { const Side& V=S[1]; vector<int> lg; for(int i=0;i<V.n;i++) lg.push_back(V.L[i]);
      if(j<=ELL-1){ lg.push_back(cd(ELL-j, dir==0?1:2)); vval=Gam(V.s,lg);} else { int s2=stepS(V.s, dir==0?1:2); vval=Gam(s2,lg);} }
    o.push_back(uval^vval);
  }
  int g=mexv(o); HK[k]=1; HT[k]=g; return g; }
void setup(int A,int B,int l){ ELL=l; A_=max(A,B); M=max(A_,l)+1; CC=3*(M+1); NT.assign((size_t)CC*CC*CC,0); NK.assign((size_t)CC*CC*CC,0); IT.assign((size_t)CC*CC,0); IK.assign((size_t)CC*CC,0);
  NCs=3*(A_+1); NSide=NCs*NCs+2*NCs; HT.assign((size_t)NSide*NSide,0); HK.assign((size_t)NSide*NSide,0); }
int Hroot(int a1,int a2,int b1,int b2){ Side U{SN,{cd(a1,0),cd(a2,0)},2}, V{SN,{cd(b1,0),cd(b2,0)},2}; return Hfun(encS(U),encS(V)); }
int main(int argc,char**argv){ string m=argv[1];
  if(m=="single"){int a1=atoi(argv[2]),a2=atoi(argv[3]),l=atoi(argv[4]),b1=atoi(argv[5]),b2=atoi(argv[6]); setup(max(a1,a2),max(b1,b2),l);
    printf("%d\n",Hroot(a1,a2,b1,b2)); return 0;}
  if(m=="batch"){int l=atoi(argv[2]),A=atoi(argv[3]),B=atoi(argv[4]); setup(A,B,l);
    for(int a2=1;a2<=A;a2++)for(int a1=1;a1<=a2;a1++)for(int b2=1;b2<=B;b2++)for(int b1=1;b1<=b2;b1++)
      printf("%d %d %d %d %d %d\n",a1,a2,l,b1,b2,Hroot(a1,a2,b1,b2)); return 0;}
}


==> anc/large/hverify.cpp <==
// Independent spider solver (my own derivation from the raw rules, validated
// against the raw brute force).  State of the centre component: status s of the
// centre c in {n,i,o} (status "both in and out" splits the component) and the
// multiset of attached legs (h, far), h>=1 unmarked edges counted from c, far in
// {free, IN, OUT}.  Detached runs are solved by a separate DP over raw path moves.
//
// Modes:
//   ./spider val x1 x2 ... xk        -> Grundy value of S(x1..xk) (k<=4)
//   ./spider pos x1..xk ; s h1 f1 ... -> (unused)
//   ./spider sweep L                  -> all 3-leg spiders with legs<=L: per-g minimal-m spider etc.
//   ./spider family x y Z             -> values g(S(x,y,z)) for z=1..Z
#include <bits/stdc++.h>
using namespace std;
typedef unsigned long long u64;

enum { FREE = 0, IN = 1, OUT = 2 };   // also run constraints: 0 none, 1 = L (towards c), 2 = R (away from c)
enum { SN = 0, SI = 1, SO = 2, SF = 3 };

int K;                       // max run length
vector<array<array<int,3>,3>> RUN;  // RUN[k][a][b]
void build_runs(int maxk) {
    K = maxk; RUN.assign(maxk + 1, {});
    for (int k = 0; k <= maxk; k++) for (int a = 0; a < 3; a++) for (int b = 0; b < 3; b++) {
        if (k == 0) { RUN[k][a][b] = 0; continue; }
        // options: orient e_j (1..k) in direction d in {1(L),2(R)}
        vector<char> seen(2 * k + 4, 0);
        for (int j = 1; j <= k; j++) for (int d = 1; d <= 2; d++) {
            if (j == 1 && a != 0 && a != d) continue;
            if (j == k && b != 0 && b != d) continue;
            int v = RUN[j - 1][a][d] ^ RUN[k - j][d][b];
            if (v < (int)seen.size()) seen[v] = 1;
        }
        int r = 0; while (r < (int)seen.size() && seen[r]) r++;
        RUN[k][a][b] = r;
    }
}
static inline int sstep(int s, int arc /*IN or OUT relative to c*/) {
    // centre gains an incoming (IN) or outgoing (OUT) arc
    if (s == SN) return arc == IN ? SI : SO;
    if (s == SI) return arc == IN ? SI : SF;
    if (s == SO) return arc == OUT ? SO : SF;
    return SF;
}
// leg code: h>=1, far in {0,1,2}: code = (h-1)*3 + far + 1
static inline int code(int h, int f) { return (h - 1) * 3 + f + 1; }
static inline int hof(int c) { return (c - 1) / 3 + 1; }
static inline int fof(int c) { return (c - 1) % 3; }

// ---------- storage: hash for generic, dense for 3-leg sweep
struct Hash {
    vector<u64> k; vector<int16_t> v; size_t mask, used = 0;
    Hash() { k.assign(1 << 22, ~0ULL); v.assign(1 << 22, 0); mask = (1 << 22) - 1; }
    static inline u64 h(u64 x) { x ^= x >> 33; x *= 0xff51afd7ed558ccdULL; x ^= x >> 33; x *= 0xc4ceb9fe1a85ec53ULL; x ^= x >> 33; return x; }
    int get(u64 key) { size_t i = h(key) & mask; while (k[i] != ~0ULL) { if (k[i] == key) return v[i]; i = (i + 1) & mask; } return -1; }
    void put(u64 key, int val) {
        if ((used + 1) * 2 > k.size()) { vector<u64> ok; vector<int16_t> ov; ok.swap(k); ov.swap(v); k.assign(ok.size() * 2, ~0ULL); v.assign(ok.size() * 2, 0); mask = k.size() - 1; used = 0; for (size_t i = 0; i < ok.size(); i++) if (ok[i] != ~0ULL) put(ok[i], ov[i]); }
        size_t i = h(key) & mask; while (k[i] != ~0ULL) { if (k[i] == key) { v[i] = val; return; } i = (i + 1) & mask; }
        k[i] = key; v[i] = val; used++;
    }
};
Hash H;
bool dense = false; int DC = 0; vector<uint8_t> D;   // dense: value+1, 0 = unknown

int G(int s, vector<int> legs);  // legs: codes, any order

int Gsorted(int s, vector<int>& legs) {
    // legs sorted descending, all >=1
    int d = legs.size();
    if (d == 0) return 0;
    u64 key = 0; size_t di = 0;
    if (dense) {
        int c[3] = {0, 0, 0}; for (int i = 0; i < d; i++) c[i] = legs[i];
        di = (((size_t)s * DC + c[0]) * DC + c[1]) * DC + c[2];
        if (D[di]) return D[di] - 1;
    } else {
        key = s; for (int i = 0; i < d; i++) key = (key << 14) | legs[i]; key = (key << 3) | d;
        int r = H.get(key); if (r >= 0) return r;
    }
    static thread_local int dummy;
    vector<char> seen(1024, 0);
    for (int t = 0; t < d; t++) {
        if (t > 0 && legs[t] == legs[t - 1]) continue;  // identical legs give identical options
        int h = hof(legs[t]), far = fof(legs[t]);
        vector<int> rest; rest.reserve(d);
        for (int u = 0; u < d; u++) if (u != t) rest.push_back(legs[u]);
        for (int j = 1; j <= h; j++) for (int dl = IN; dl <= OUT; dl++) {
            if (j == h && far != FREE && dl != far) continue;
            if (j == 1 && d == 1) {   // centre has a single unmarked edge
                // OUT gives c an outgoing arc: legal iff c already has an incoming arc
                if (dl == OUT && s != SI) continue;
                if (dl == IN && s != SO) continue;
            }
            int det = RUN[h - j][dl][far];
            int att;
            if (j >= 2) {
                vector<int> nl = rest; nl.push_back(code(j - 1, dl));
                att = G(s, nl);
            } else {
                int s2 = sstep(s, dl);
                if (s2 == SF) { att = 0; for (int c : rest) att ^= RUN[hof(c)][FREE][fof(c)]; }
                else att = G(s2, rest);
            }
            int v = det ^ att;
            if (v >= (int)seen.size()) seen.resize(v + 1, 0);
            seen[v] = 1;
        }
    }
    int r = 0; while (r < (int)seen.size() && seen[r]) r++;
    if (dense) D[di] = r + 1; else H.put(key, r);
    return r;
}
int G(int s, vector<int> legs) { sort(legs.rbegin(), legs.rend()); return Gsorted(s, legs); }

int spider_value(const vector<int>& xs) {
    vector<int> legs; for (int x : xs) legs.push_back(code(x, FREE));
    return G(SN, legs);
}


// ======================================================================================
// hverify: second, independent implementation for two-centre trees (H-trees), written
// from scratch on top of the independent spider solver above (verify/spider.cpp, by another
// author, from the paper's text).  Runs come from the raw-move DP RUN[][][] (no closed forms).
// State: (su, U-legs, sv, V-legs), bridge of length ELLV between u and v (unchanged while intact).
// ======================================================================================
int ELLV;
Hash H2;
static int settle1(int s, vector<int> legs){
  if(s==SF){ int x=0; for(int c:legs) x^=RUN[hof(c)][FREE][fof(c)]; return x; }
  return G(s, legs);
}
int two(int su, vector<int> U, int sv, vector<int> V);
static int settle2(int su, vector<int> U, int sv, vector<int> V){
  if(su==SF){ int x=0; for(int c:U) x^=RUN[hof(c)][FREE][fof(c)]; V.push_back(code(ELLV,FREE)); return x^settle1(sv,V); }
  if(sv==SF){ int x=0; for(int c:V) x^=RUN[hof(c)][FREE][fof(c)]; U.push_back(code(ELLV,FREE)); return x^settle1(su,U); }
  if(U.empty()){ // u has only the bridge edge left; su in {SI,SO}: SI forces the bridge edge out of u = into v
    V.push_back(code(ELLV, su==SI?IN:OUT)); return settle1(sv,V); }
  if(V.empty()){ U.push_back(code(ELLV, sv==SI?IN:OUT)); return settle1(su,U); }
  return two(su,U,sv,V);
}
int two(int su, vector<int> U, int sv, vector<int> V){
  sort(U.begin(),U.end()); sort(V.begin(),V.end());
  u64 key=(u64)su; key=(key<<2)|sv; key=(key<<2)|U.size(); key=(key<<2)|V.size();
  for(int i=0;i<2;i++) key=(key<<14)|(i<(int)U.size()?U[i]:0);
  for(int i=0;i<2;i++) key=(key<<14)|(i<(int)V.size()?V[i]:0);
  int r=H2.get(key); if(r>=0) return r;
  vector<char> seen(2048,0);
  auto mark=[&](int v){ if(v>=(int)seen.size()) seen.resize(v+1,0); seen[v]=1; };
  for(int side=0;side<2;side++){
    vector<int>& L = side==0?U:V; int s = side==0?su:sv;
    for(size_t t=0;t<L.size();t++){
      int h=hof(L[t]), far=fof(L[t]);
      for(int j=1;j<=h;j++) for(int dl=IN;dl<=OUT;dl++){
        if(j==h && far!=FREE && dl!=far) continue;
        int det=RUN[h-j][dl][far];
        vector<int> NL=L; int ns=s;
        if(j>=2) NL[t]=code(j-1,dl); else { NL.erase(NL.begin()+t); ns=sstep(s,dl); }
        int v = side==0 ? settle2(ns,NL,sv,V) : settle2(su,U,ns,NL);
        mark(det^v);
      }
    }
  }
  for(int j=1;j<=ELLV;j++) for(int towardV=0;towardV<2;towardV++){
    int du = towardV?OUT:IN, dv = towardV?IN:OUT;
    int uv, vv;
    { vector<int> L=U; if(j>=2){ L.push_back(code(j-1,du)); uv=settle1(su,L);} else uv=settle1(sstep(su,du),L); }
    { vector<int> L=V; if(j<=ELLV-1){ L.push_back(code(ELLV-j,dv)); vv=settle1(sv,L);} else vv=settle1(sstep(sv,dv),L); }
    mark(uv^vv);
  }
  int g=0; while(g<(int)seen.size()&&seen[g]) g++;
  H2.put(key,g); return g;
}
int main(int argc,char**argv){
  for(int i=1;i+4<argc;i+=5){
    int a1=atoi(argv[i]),a2=atoi(argv[i+1]),l=atoi(argv[i+2]),b1=atoi(argv[i+3]),b2=atoi(argv[i+4]);
    ELLV=l; build_runs(max({a1,a2,b1,b2,l})+2); H=Hash(); H2=Hash();
    int g=two(SN,{code(a1,FREE),code(a2,FREE)},SN,{code(b1,FREE),code(b2,FREE)});
    printf("H %d %d %d %d %d m=%d g=%d states2=%zu states1=%zu\n",a1,a2,l,b1,b2,a1+a2+l+b1+b2,g,H2.used,H.used); fflush(stdout);
  }
}


==> anc/onetwoj/bsurvey.py <==
# For each (x,y), the family B(t)=Gamma(N;(x,F),(y,F),(t,delta)) and whether B(t)-t is eventually constant
import subprocess
H=400
print('x y | delta-independent? | B(t)-t eventually const c (from t0) | else period of B(t)-t')
for y in range(1,13):
    for x in range(1,y+1):
        out=subprocess.run(['./fsolve',str(x),str(y),str(H),'dump'],capture_output=True,text=True).stdout.splitlines()
        fam={}
        for line in out[1:]:
            head,vals=line.split(':'); t=head.split()
            key=tuple(int(t[i]) for i in (1,3,4,6,7,9))
            fam[key]=[None]+list(map(int,vals.split()))
        bi=fam[(0,x,0,y,0,1)]; bo=fam[(0,x,0,y,0,2)]
        same=bi==bo
        d=[None]+[bi[t]-t for t in range(1,H+1)]
        t0=H
        while t0>1 and d[t0-1]==d[H]: t0-=1
        if t0<H//2:
            desc=f'c={d[H]} from t0={t0}'
        else:
            p=next(p for p in (2,4,8,16,32,64) if all(d[t]==d[t+p] for t in range(H//2,H-p+1)))
            desc=f'not constant; B(t)-t periodic, period {p}, values {sorted(set(d[H//2:]))}'
        print(x,y,'|',same,'|',desc)


==> anc/onetwoj/check_gam.py <==
# cross-check lemma formulas with the independent memoised Python implementation gam.py
from gam import G,IN as gIN,OUT as gOUT,F as gF
import lemmas as Lm
mp={Lm.IN:gIN,Lm.OUT:gOUT,Lm.F:gF}
bad=0;n=0
for k in range(1,41):
    for i in range(1,41):
        for a in (Lm.IN,Lm.OUT):
            for b in (Lm.IN,Lm.OUT):
                n+=2
                bad+= G('I',(k,mp[a]),(i,mp[b]))!=Lm.L1(k,a,i,b)
                bad+= G('N',(1,gF),(k,mp[a]),(i,mp[b]))!=Lm.L4(k,a,i,b)
                # O-centre = reversal
                n+=1; bad+= G('O',(k,mp[a]),(i,mp[b]))!=Lm.L1(k,Lm.flip(a),i,Lm.flip(b))
for i in range(1,201):
    for b in (Lm.IN,Lm.OUT,Lm.F):
        n+=1; bad+= G('I',(1,gF),(i,mp[b]))!=Lm.L2(i,b)
for y in range(2,25,2):
    for i in range(1,61):
        for b in (Lm.IN,Lm.OUT):
            n+=2
            bad+= G('I',(y,gF),(i,mp[b]))!=Lm.L3(y,i,b)
            bad+= G('N',(1,gF),(y,gF),(i,mp[b]))!=Lm.L5(y,i)
for y in range(4,17,2):
    for z in range(y+2,y+40):
        n+=1; bad+= G('N',(1,gF),(y,gF),(z,gF))!=Lm.gform(y,z)
print('checks',n,'bad',bad)


==> anc/onetwoj/data/summary.json <==
[[1, 2, 2, 2, 1, 1, 0, 0.0, 0, []], [2, 4, 8, 8, 3, 3, 5, 0.625, 0.625, [0, 1, 2, 6, 7]], [3, 6, 16, 16, 4, 4, 10, 0.625, 0.625, [0, 1, 2, 3, 4, 8, 12, 13, 14, 15]], [4, 8, 16, 16, 6, 6, 13, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 10, 11, 12, 13, 14, 15]], [5, 10, 32, 32, 8, 8, 20, 0.625, 0.625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 12, 16, 20, 24, 25, 26, 27, 28, 29, 30, 31]], [6, 12, 32, 32, 10, 10, 26, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]], [7, 14, 32, 32, 12, 12, 26, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 16, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]], [8, 16, 32, 32, 14, 14, 29, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31]], [9, 18, 64, 64, 16, 16, 40, 0.625, 0.625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 20, 24, 28, 32, 36, 40, 44, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [10, 20, 64, 64, 18, 18, 52, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 22, 23, 24, 25, 26, 30, 31, 32, 33, 34, 38, 39, 40, 41, 42, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [11, 22, 64, 64, 20, 20, 52, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 24, 28, 29, 30, 31, 32, 33, 34, 35, 36, 40, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [12, 24, 64, 64, 22, 22, 58, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [13, 26, 64, 64, 24, 24, 52, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 28, 32, 36, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [14, 28, 64, 64, 26, 26, 58, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 30, 31, 32, 33, 34, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [15, 30, 64, 64, 28, 28, 58, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 32, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [16, 32, 64, 64, 30, 30, 61, 0.953125, 0.953125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63]], [17, 34, 128, 128, 32, 32, 80, 0.625, 0.625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 36, 40, 44, 48, 52, 56, 60, 64, 68, 72, 76, 80, 84, 88, 92, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [18, 36, 128, 128, 34, 34, 104, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 38, 39, 40, 41, 42, 46, 47, 48, 49, 50, 54, 55, 56, 57, 58, 62, 63, 64, 65, 66, 70, 71, 72, 73, 74, 78, 79, 80, 81, 82, 86, 87, 88, 89, 90, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [19, 38, 128, 128, 36, 36, 104, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 40, 44, 45, 46, 47, 48, 49, 50, 51, 52, 56, 60, 61, 62, 63, 64, 65, 66, 67, 68, 72, 76, 77, 78, 79, 80, 81, 82, 83, 84, 88, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [20, 40, 128, 128, 38, 38, 116, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [21, 42, 128, 128, 40, 40, 104, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 44, 48, 52, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 76, 80, 84, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [22, 44, 128, 128, 42, 42, 116, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 46, 47, 48, 49, 50, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 78, 79, 80, 81, 82, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [23, 46, 128, 128, 44, 44, 116, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 48, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 80, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [24, 48, 128, 128, 46, 46, 122, 0.953125, 0.953125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [25, 50, 128, 128, 48, 48, 104, 0.8125, 0.8125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 52, 56, 60, 64, 68, 72, 76, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [26, 52, 128, 128, 50, 50, 116, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 54, 55, 56, 57, 58, 62, 63, 64, 65, 66, 70, 71, 72, 73, 74, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [27, 54, 128, 128, 52, 52, 116, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 56, 60, 61, 62, 63, 64, 65, 66, 67, 68, 72, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [28, 56, 128, 128, 54, 54, 122, 0.953125, 0.953125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [29, 58, 128, 128, 56, 56, 116, 0.90625, 0.90625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 60, 64, 68, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [30, 60, 128, 128, 58, 58, 122, 0.953125, 0.953125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 62, 63, 64, 65, 66, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [31, 62, 128, 128, 60, 60, 122, 0.953125, 0.953125, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 64, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]], [32, 64, 128, 128, 62, 62, 125, 0.9765625, 0.9765625, [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127]]]

==> anc/onetwoj/fsolve.cpp <==
// fsolve.cpp -- fixed-short-legs solver for the Game of Arrows on spiders S(x,y,z),
// x,y fixed, z = 1..Z.  Written from Prop. 6.1 (spider-state recursion) of goc_trees.tex.
//
// State: centre status s in {N,I,O} (F is closed form N1), short legs X,Y with codes
//   0 = detached, code(h,phi) = (h-1)*3+phi+1, phi in {F=0, IN=1, OUT=2};
// long leg (h, phi) stored in dense tables V[sigma][h*3+phi].
// Usage:  fsolve x y Z [dump]
//   prints G(S(x,y,z)) for z=1..Z on one line; with "dump" also prints the long-leg
//   tables for all sigma (for structural analysis).
#include <bits/stdc++.h>
using namespace std;
enum { F = 0, IN = 1, OUT = 2 };
enum { SN = 0, SI = 1, SO = 2, SF = 3 };
static inline int rho(int h, int d, int phi) {  // detached run, near end blocked d
    if (h == 0) return 0;
    if (phi == F) return h;
    if (phi == d) return h & 1;
    return (h >= 2 && h % 2 == 0) ? 1 : 0;
}
static inline int rhoF(int h, int phi) {  // detached run, near end free
    if (h == 0) return 0;
    if (phi == F) return h & 1;
    return h;
}
static inline int sstep(int s, int d) {  // d = IN: arc into c; OUT: arc out of c
    if (s == SN) return d == IN ? SI : SO;
    if (s == SI) return d == IN ? SI : SF;
    if (s == SO) return d == OUT ? SO : SF;
    return SF;
}
static inline int hof(int c) { return (c - 1) / 3 + 1; }
static inline int fof(int c) { return (c - 1) % 3; }
static inline int code(int h, int f) { return (h - 1) * 3 + f + 1; }

int X, Y, Z;
int NX, NY;  // number of codes incl. 0
// short-only states (long leg detached): memo
map<array<int, 3>, int> shortMemo;
int shortGamma(int s, int cx, int cy) {
    int att = (cx > 0) + (cy > 0);
    if (s == SF) {
        int v = 0;
        if (cx) v ^= rhoF(hof(cx), fof(cx));
        if (cy) v ^= rhoF(hof(cy), fof(cy));
        return v;
    }
    if (att == 0) return 0;
    if (att == 1) {
        int c = cx ? cx : cy;
        assert(s == SI || s == SO);
        return rho(hof(c), s == SI ? OUT : IN, fof(c));
    }
    assert(s == SI || s == SO);
    array<int, 3> key = {s, cx, cy};
    auto it = shortMemo.find(key);
    if (it != shortMemo.end()) return it->second;
    set<int> opts;
    int cc[2] = {cx, cy};
    for (int t = 0; t < 2; t++) {
        int h = hof(cc[t]), phi = fof(cc[t]);
        for (int j = 1; j <= h; j++)
            for (int d = IN; d <= OUT; d++) {
                if (j == h && phi != F && d != phi) continue;
                int det = rho(h - j, d, phi);
                int nc[2] = {cc[0], cc[1]};
                int v;
                if (j >= 2) {
                    nc[t] = code(j - 1, d);
                    v = shortGamma(s, nc[0], nc[1]);
                } else {
                    nc[t] = 0;
                    v = shortGamma(sstep(s, d), nc[0], nc[1]);
                }
                opts.insert(det ^ v);
            }
    }
    int g = 0;
    while (opts.count(g)) g++;
    shortMemo[key] = g;
    return g;
}

// sigma index
static inline int sig(int s, int cx, int cy) { return (s * NX + cx) * NY + cy; }
vector<vector<int32_t>> V;  // V[sigma][h*3+phi]
vector<int> stamp;
int stampId = 0;

// Gamma of state (s,cx,cy,long=(h,phi)), h>=1; long-leg-detached handled by shortGamma.
// Gamma with s in {I,O} and only the long leg attached: N2.
static inline int getLong(int s, int cx, int cy, int h, int phi) {
    if (s == SF) {
        int v = rhoF(h, phi);
        if (cx) v ^= rhoF(hof(cx), fof(cx));
        if (cy) v ^= rhoF(hof(cy), fof(cy));
        return v;
    }
    if (s != SN && cx == 0 && cy == 0) return rho(h, s == SI ? OUT : IN, phi);
    return V[sig(s, cx, cy)][h * 3 + phi];
}

void computeState(int s, int cx, int cy, int h, int phi) {
    ++stampId;
    int maxv = 0;
    auto add = [&](int v) {
        if (v >= (int)stamp.size()) stamp.resize(2 * v + 16, 0);
        stamp[v] = stampId;
    };
    // short-leg moves
    int cc[2] = {cx, cy};
    for (int t = 0; t < 2; t++) {
        if (!cc[t]) continue;
        int hs = hof(cc[t]), ps = fof(cc[t]);
        for (int j = 1; j <= hs; j++)
            for (int d = IN; d <= OUT; d++) {
                if (j == hs && ps != F && d != ps) continue;
                int det = rho(hs - j, d, ps);
                int nc[2] = {cc[0], cc[1]};
                int v;
                if (j >= 2) {
                    nc[t] = code(j - 1, d);
                    v = getLong(s, nc[0], nc[1], h, phi);
                } else {
                    nc[t] = 0;
                    v = getLong(sstep(s, d), nc[0], nc[1], h, phi);
                }
                add(det ^ v);
            }
    }
    // long-leg moves
    for (int j = 1; j <= h; j++)
        for (int d = IN; d <= OUT; d++) {
            if (j == h && phi != F && d != phi) continue;
            int det = rho(h - j, d, phi);
            int v;
            if (j >= 2)
                v = getLong(s, cx, cy, j - 1, d);
            else
                v = shortGamma(sstep(s, d), cx, cy);
            add(det ^ v);
        }
    int g = 0;
    while (g < (int)stamp.size() && stamp[g] == stampId) g++;
    V[sig(s, cx, cy)][h * 3 + phi] = g;
    (void)maxv;
}

int main(int argc, char** argv) {
    X = atoi(argv[1]);
    Y = atoi(argv[2]);
    Z = atoi(argv[3]);
    bool dump = argc > 4 && string(argv[4]) == "dump";
    NX = 3 * X + 1;
    NY = 3 * Y + 1;
    V.assign(3 * NX * NY, vector<int32_t>());
    // valid sigmas: s=N: cx,cy both attached; s in {I,O}: exactly one attached
    vector<array<int, 3>> order;
    for (int s : {SI, SO})
        for (int cx = 0; cx < NX; cx++)
            for (int cy = 0; cy < NY; cy++)
                if ((cx > 0) + (cy > 0) == 1) order.push_back({s, cx, cy});
    for (int cx = 1; cx < NX; cx++)
        for (int cy = 1; cy < NY; cy++) order.push_back({SN, cx, cy});
    // only codes reachable: (h,F) only for h == full length
    auto okcode = [&](int c, int L) { return c == 0 || (fof(c) == F ? hof(c) == L : hof(c) < L); };
    vector<array<int, 3>> ord2;
    for (auto& a : order)
        if (okcode(a[1], X) && okcode(a[2], Y)) ord2.push_back(a);
    order = ord2;
    for (auto& a : order) V[sig(a[0], a[1], a[2])].assign(3 * (Z + 1), -1);
    stamp.assign(1 << 16, 0);
    for (int h = 1; h <= Z; h++)
        for (int phi : {IN, OUT, F})
            for (auto& a : order) computeState(a[0], a[1], a[2], h, phi);
    for (int z = 1; z <= Z; z++)
        printf("%d%c", V[sig(SN, code(X, F), code(Y, F))][z * 3 + F], z == Z ? '\n' : ' ');
    if (dump) {
        for (auto& a : order) {
            int s = a[0], cx = a[1], cy = a[2];
            for (int phi : {IN, OUT, F}) {
                printf("S %d X %d %d Y %d %d phi %d :", s, cx ? hof(cx) : 0, cx ? fof(cx) : -1,
                       cy ? hof(cy) : 0, cy ? fof(cy) : -1, phi);
                for (int h = 1; h <= Z; h++) printf(" %d", V[sig(s, cx, cy)][h * 3 + phi]);
                printf("\n");
            }
        }
    }
}


==> anc/onetwoj/gam.py <==
# Generic spider-state Grundy values (Prop. 6.1), memoised. Independent small implementation.
import sys
from functools import lru_cache
sys.setrecursionlimit(100000)
F,IN,OUT='F','in','out'
def rho(h,d,phi):
    if h==0: return 0
    if phi==F: return h
    if phi==d: return h&1
    return 1 if (h>=2 and h%2==0) else 0
def rhoF(h,phi):
    if h==0: return 0
    return h&1 if phi==F else h
def step(s,d):
    if s=='N': return 'I' if d==IN else 'O'
    if s=='I': return 'I' if d==IN else 'F'
    if s=='O': return 'O' if d==OUT else 'F'
    return 'F'
def mex(S):
    g=0
    while g in S: g+=1
    return g
@lru_cache(maxsize=None)
def Gam(s,L):
    # L: tuple of legs (h,phi), sorted
    if s=='F':
        v=0
        for h,p in L: v^=rhoF(h,p)
        return v
    if len(L)==0: return 0
    if len(L)==1 and s!='N':
        h,p=L[0]; return rho(h, OUT if s=='I' else IN, p)
    opts=set()
    for idx,(h,p) in enumerate(L):
        rest=L[:idx]+L[idx+1:]
        for j in range(1,h+1):
            for d in (IN,OUT):
                if j==h and p!=F and d!=p: continue
                det=rho(h-j,d,p)
                if j>=2: v=Gam(s,tuple(sorted(rest+((j-1,d),))))
                else: v=Gam(step(s,d),rest)
                opts.add(det^v)
    return mex(opts)
def G(s,*legs): return Gam(s,tuple(sorted(legs)))


==> anc/onetwoj/lemmas.py <==
# Closed forms of Lemmas L1-L5 (see REPORT.md); directions 1=IN, 2=OUT, 0=F (free)
IN,OUT,F=1,2,0
def inS(b,m): return (b & (m-1))==0
def L1(k,a,i,b):            # Gamma(I;(k,a),(i,b)), a,b blocked
    if (k,a)==(1,OUT): return i^1
    if (i,b)==(1,OUT): return k^1
    return (k+i+(a==b))%2
def L2(i,b):                # Gamma(I;(1,F),(i,b))
    if b==F: return (i+1)%2
    if b==IN: return i-1 if i%4==3 else i+1
    return i-1 if i%4==1 else i+1
def L3(y,i,b):              # Gamma(I;(y,F),(i,b)), y even >=4
    if i==1: return y+1 if b==IN else 1
    return y-2+((i+(b==IN))%2)
def L4(k,a,i,b):            # Gamma(N;(1,F),(k,a),(i,b))
    if k==1 and i==1 and a==b: return 3
    return (k+i+(a!=b))%2
def eps(i,m):
    if i%2==1: return -1 if inS((i-1)//2,m) else 0
    return 1 if inS(i//2,m) else 0
def L5(y,i):                # Gamma(N;(1,F),(y,F),(i,delta)), y=2m>=4, any delta
    m=y//2
    return i+y-2+eps(i,m)
def flip(d): return {IN:OUT,OUT:IN,F:F}[d]
def gform(y,z):             # Theorem: g(S(1,2m,z))
    m=y//2; n=z-y+2; b,r=divmod(n,4)
    if inS(b,m): return 1 if r==2 else 0
    return z%2


==> anc/onetwoj/verify_lemmas.py <==
import sys,subprocess
from lemmas import *
H=int(sys.argv[1]); ys=list(map(int,sys.argv[2:]))
tot=0; bad=0
for y in ys:
    out=subprocess.run(['./fsolve','1',str(y),str(H),'dump'],capture_output=True,text=True).stdout.splitlines()
    g=list(map(int,out[0].split()))
    for z in range(y+2,H+1):
        tot+=1
        if g[z-1]!=gform(y,z): bad+=1; print('THM fail',y,z)
    for line in out[1:]:
        head,vals=line.split(':'); t=list(map(int,head.split()[1::2] if False else [head.split()[i] for i in (1,3,4,6,7,9)]))
        s,xh,xf,yh,yf,phi=t
        v=[None]+list(map(int,vals.split()))
        for h in range(1,H+1):
            exp=None
            if s in (1,2):
                # O-centre = I-centre with all far ends flipped
                fl=(lambda d:d) if s==1 else flip
                if xh==1 and yh==0:      # (I;(1,F),(h,phi))
                    exp=L2(h,fl(phi))
                elif xh==0 and yh>0 and yf!=F and phi!=F:
                    exp=L1(yh,fl(yf),h,fl(phi))
                elif xh==0 and yh==y and yf==F and phi!=F:
                    exp=L3(y,h,fl(phi))
            else:
                if yf!=F and phi!=F: exp=L4(yh,yf,h,phi)
                elif yh==y and yf==F and phi!=F: exp=L5(y,h)
            if exp is not None:
                tot+=1
                if v[h]!=exp:
                    bad+=1
                    if bad<20: print('fail',y,(s,xh,xf,yh,yf,phi),h,v[h],exp)
print('checked',tot,'bad',bad)


==> anc/onetwoj/window_check2.py <==
# independent (verify/fam) check of the closed formula on z in [y-3, y+8] for even y up to YMAX
import subprocess,sys
from lemmas import gform
YMAX=int(sys.argv[1]); bad=0; cnt=0
for y in range(6,YMAX+1,2):
    Z=y+8
    g=[None]+list(map(int,subprocess.run(['../raw_cpp/fam','1',str(y),str(Z)],capture_output=True,text=True).stdout.split()))
    for z in range(y-2,Z+1):
        cnt+=1
        if g[z]!=gform(y,z): bad+=1; print('bad',y,z)
    if g[y-3]==gform(y,y-3): print('formula also holds at y-3 for y=',y)
print('checked',cnt,'bad',bad)


==> anc/quick_checks.sh <==
#!/bin/bash
# Fast sanity checks for "Nim heaps in the Game of Cycles" (a few minutes in total).
# Requirements: python3 with networkx, g++ (C++17).   Usage:  bash quick_checks.sh
set -u
cd "$(dirname "$0")"
ROOT=$(pwd)
PASS=0; FAIL=0
check() {  # check "description" "expected substring" command...
  local desc="$1" exp="$2"; shift 2
  local out; out=$("$@" 2>&1)
  if grep -qF -- "$exp" <<< "$out"; then echo "PASS  $desc"; PASS=$((PASS+1));
  else echo "FAIL  $desc"; echo "      expected: $exp"; echo "$out" | tail -3 | sed 's/^/      got: /'; FAIL=$((FAIL+1)); fi
}
echo "== compiling C++ programs"
g++ -O2 -std=c++17 -o raw_cpp/raw raw_cpp/raw.cpp
g++ -O2 -std=c++17 -o raw_cpp/fam raw_cpp/fam.cpp
g++ -O2 -std=c++17 -o core/spiderk core/spiderk.cpp
g++ -O2 -std=c++17 -o onetwoj/fsolve onetwoj/fsolve.cpp
g++ -O2 -std=c++17 -o independent_checks/v3/pc3 independent_checks/v3/pc3.cpp

echo "== Section 7: counterexamples with the raw rules (no theory used)"
check "S(1,3,7) has Grundy value 0 (Thm 7.1)"  "markable = 11 grundy = 0" python3 core/brute.py 2 4 8
check "S(1,4,6) has Grundy value 0 (Thm 7.1)"  "markable = 11 grundy = 0" python3 core/brute.py 2 5 7
check "H(5,2|1|3,1) has value 4 (Thm 7.1c)"   "H (5, 2, 1, 3, 1) n= 17 m= 12 decomp G= 4 brute G= 4" bash -c "cd core && python3 htree.py"
check "H(3,1|3|4,1) has value 2 (Thm 7.1c)"   "H (3, 1, 3, 4, 1) n= 17 m= 12 decomp G= 2 brute G= 2" bash -c "cd core && python3 htree.py"
check "Zandee counterexample, value 4 (Prop 7.2)" "Grundy value with 7->8 marked: 4" bash -c "cd core && python3 zandee_brute.py"
check "raw C++ census, n=15: 2 counterexamples (Table 2)" "parity-conj counterexamples 2" bash -c "cd raw_cpp && python3 census.py 15"
echo "== Section 4: run values"
check "B_k = k (Thm 4.3)" "B [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10" bash -c "cd core && python3 runs.py"
echo "== Section 7.4: large Grundy values"
check "S(17,90,95) has value 32 (Thm 7.3; about 30 s)" "grundy=32" core/spiderk 18 91 96
echo "== Section 8: the family S(2,3,z)"
check "Table 6 for r<=100 and g(S(2,3,z)) (Thm 8.5, 8.1)" "ALL CHECKS PASSED" bash -c "cd families && python3 verify23.py 100 160"
echo "== Section 9: the family S(1,2j,z)"
check "Lemmas 9.3-9.7 and Thm 9.1 for y=4,6,8,10, z<=300" "bad 0" bash -c "cd onetwoj && python3 verify_lemmas.py 300 4 6 8 10"
echo "== Section 10: short threads"
check "all trees with <=16 vertices and threads <=2 obey parity (Cor 10.4)" "n=16 alltrees=19320" bash -c "independent_checks/v3/pc3 tree 2 4 16 | grep -v BADTREE"
check "  ... and none of them is bad" "OK" bash -c "if independent_checks/v3/pc3 tree 2 4 16 | grep -q BADTREE; then echo BAD; else echo OK; fi"
echo
echo "passed: $PASS   failed: $FAIL"


==> anc/raw_cpp/census.py <==
import sys, subprocess, time
from collections import Counter
n=int(sys.argv[1])
t=time.time()
inp=subprocess.run([sys.executable,"gen_trees.py",str(n)],capture_output=True,text=True).stdout.strip().split("\n")
out=subprocess.run(["./raw"],input="\n".join(inp)+"\n",capture_output=True,text=True).stdout.strip().split("\n")
assert len(inp)==len(out)
dist=Counter(); cex=[]; big=[]
for L,O in zip(inp,out):
    g,m=map(int,O.split()[:2]); dist[g]+=1
    if (g==0)!=(m%2==0): cex.append((g,m,L))
    if g>=2: big.append((g,m,L))
print("n=",n,"trees",len(out),"dist",dict(sorted(dist.items())),"parity-conj counterexamples",len(cex),"g!=m%2:",sum(1 for L,O in zip(inp,out) if int(O.split()[0])!=int(O.split()[1])%2),"time %.0fs"%(time.time()-t),flush=True)
if len(cex)<=10:
    for c in cex: print("  CEX",c)
for b in big[:10]: print("  BIG",b)


==> anc/raw_cpp/fam.cpp <==
// Fast positional 3-leg spider solver for families S(x,y,z), z=1..Z.
// Same game logic as spider.cpp (own derivation), but legs are kept in fixed
// positions (code 0 = detached) and memoised in a dense array.
#include <bits/stdc++.h>
using namespace std;
enum { FREE = 0, IN = 1, OUT = 2 };
enum { SN = 0, SI = 1, SO = 2, SF = 3 };
vector<array<array<int,3>,3>> RUN;
void build_runs(int maxk) {
    RUN.assign(maxk + 1, {});
    for (int k = 0; k <= maxk; k++) for (int a = 0; a < 3; a++) for (int b = 0; b < 3; b++) {
        if (k == 0) { RUN[k][a][b] = 0; continue; }
        vector<char> seen(2 * k + 4, 0);
        for (int j = 1; j <= k; j++) for (int d = 1; d <= 2; d++) {
            if (j == 1 && a != 0 && a != d) continue;
            if (j == k && b != 0 && b != d) continue;
            int v = RUN[j - 1][a][d] ^ RUN[k - j][d][b];
            if (v < (int)seen.size()) seen[v] = 1;
        }
        int r = 0; while (r < (int)seen.size() && seen[r]) r++;
        RUN[k][a][b] = r;
    }
}
static inline int sstep(int s, int arc) {
    if (s == SN) return arc == IN ? SI : SO;
    if (s == SI) return arc == IN ? SI : SF;
    if (s == SO) return arc == OUT ? SO : SF;
    return SF;
}
static inline int code(int h, int f) { return (h - 1) * 3 + f + 1; }
static inline int hof(int c) { return (c - 1) / 3 + 1; }
static inline int fof(int c) { return (c - 1) % 3; }
int C0, C1, C2;
vector<int16_t> M;  // value+1
int G(int s, int c[3]) {
    int d = (c[0] > 0) + (c[1] > 0) + (c[2] > 0);
    if (d == 0) return 0;
    size_t idx = (((size_t)s * C0 + c[0]) * C1 + c[1]) * C2 + c[2];
    if (M[idx]) return M[idx] - 1;
    vector<char> seen(2048, 0);
    for (int t = 0; t < 3; t++) {
        if (!c[t]) continue;
        int h = hof(c[t]), far = fof(c[t]);
        for (int j = 1; j <= h; j++) for (int dl = IN; dl <= OUT; dl++) {
            if (j == h && far != FREE && dl != far) continue;
            if (j == 1 && d == 1) {
                if (dl == OUT && s != SI) continue;
                if (dl == IN && s != SO) continue;
            }
            int det = RUN[h - j][dl][far];
            int att;
            int nc[3] = {c[0], c[1], c[2]};
            if (j >= 2) { nc[t] = code(j - 1, dl); att = G(s, nc); }
            else {
                nc[t] = 0;
                int s2 = sstep(s, dl);
                if (s2 == SF) { att = 0; for (int u = 0; u < 3; u++) if (nc[u]) att ^= RUN[hof(nc[u])][FREE][fof(nc[u])]; }
                else att = G(s2, nc);
            }
            int v = det ^ att;
            if (v >= (int)seen.size()) seen.resize(v + 1, 0);
            seen[v] = 1;
        }
    }
    int r = 0; while (r < (int)seen.size() && seen[r]) r++;
    M[idx] = r + 1;
    return r;
}
int main(int argc, char** argv) {
    int x = atoi(argv[1]), y = atoi(argv[2]), Z = atoi(argv[3]);
    build_runs(max({x, y, Z}) + 2);
    C0 = 3 * x + 1; C1 = 3 * y + 1; C2 = 3 * Z + 1;
    M.assign((size_t)3 * C0 * C1 * C2, 0);
    for (int z = 1; z <= Z; z++) {
        int c[3] = {code(x, FREE), code(y, FREE), code(z, FREE)};
        printf("%d%c", G(SN, c), z == Z ? '\n' : ' ');
    }
}


==> anc/raw_cpp/gen_trees.py <==
import sys, networkx as nx
n=int(sys.argv[1])
it = nx.nonisomorphic_trees(n) if n>1 else [nx.empty_graph(1)]
for T in it:
    e=list(T.edges())
    print(n, " ".join(f"{u} {v}" for u,v in e), 0, 0)


==> anc/raw_cpp/raw.cpp <==
// Raw-rules brute-force Game of Arrows solver (C++ twin of raw.py).
// Input (stdin), one instance per line:
//   n  u1 v1 ... u_{n-1} v_{n-1}  K  t1 h1 ... tK hK  [opt]
// (K pre-marked arcs tail->head).  If the trailing token opt is 1, also print the
// value of every legal move from the given position.
// Output per line: g  m   [ ; tail>head:value ... ]
#include <bits/stdc++.h>
using namespace std;
typedef unsigned long long u64;

struct Table {
    vector<u64> keys; vector<uint8_t> vals; vector<uint32_t> stamp; uint32_t cur = 1; size_t mask, used = 0;
    Table() { init(1 << 20); }
    void init(size_t cap) { keys.assign(cap, 0); vals.assign(cap, 0); stamp.assign(cap, 0); mask = cap - 1; used = 0; cur = 1; }
    void clear() { cur++; used = 0; if (cur == 0) { init(keys.size()); } }
    static inline u64 h(u64 k) { k ^= k >> 33; k *= 0xff51afd7ed558ccdULL; k ^= k >> 33; k *= 0xc4ceb9fe1a85ec53ULL; k ^= k >> 33; return k; }
    int get(u64 k) const { size_t i = h(k) & mask; while (stamp[i] == cur) { if (keys[i] == k) return vals[i]; i = (i + 1) & mask; } return -1; }
    void put(u64 k, int v) {
        if ((used + 1) * 2 > keys.size()) grow();
        size_t i = h(k) & mask; while (stamp[i] == cur) { if (keys[i] == k) { vals[i] = v; return; } i = (i + 1) & mask; }
        stamp[i] = cur; keys[i] = k; vals[i] = v; used++;
    }
    void grow() {
        vector<u64> ok; vector<uint8_t> ov; vector<uint32_t> os; ok.swap(keys); ov.swap(vals); os.swap(stamp); uint32_t oc = cur;
        init(ok.size() * 2);
        for (size_t i = 0; i < ok.size(); i++) if (os[i] == oc) put(ok[i], ov[i]);
    }
};

int n, E;
vector<int> eu, ev;
vector<u64> inc, flp;
Table T;

static inline bool bad(int w, u64 marked, u64 dirm) {
    u64 im = inc[w];
    if (im == 0 || (marked & im) != im) return false;
    u64 x = (dirm ^ flp[w]) & im;  // 0 bit = into w
    return x == 0 || x == im;
}

int g(u64 marked, u64 dirm) {
    u64 key = marked | (dirm << 32);
    int r = T.get(key);
    if (r >= 0) return r;
    u64 opts[4] = {0, 0, 0, 0};
    for (int i = 0; i < E; i++) {
        if ((marked >> i) & 1) continue;
        u64 nm = marked | (1ULL << i);
        for (int d = 0; d < 2; d++) {
            u64 nd = dirm | ((u64)d << i);
            if (bad(eu[i], nm, nd) || bad(ev[i], nm, nd)) continue;
            int v = g(nm, nd);
            opts[v >> 6] |= 1ULL << (v & 63);
        }
    }
    r = 0;
    while ((opts[r >> 6] >> (r & 63)) & 1) r++;
    T.put(key, r);
    return r;
}

int main() {
    string line;
    while (getline(cin, line)) {
        if (line.empty()) continue;
        istringstream in(line);
        in >> n; E = n - 1;
        eu.assign(E, 0); ev.assign(E, 0);
        inc.assign(n, 0); flp.assign(n, 0);
        vector<int> deg(n, 0);
        for (int i = 0; i < E; i++) {
            in >> eu[i] >> ev[i];
            inc[eu[i]] |= 1ULL << i; inc[ev[i]] |= 1ULL << i; flp[eu[i]] |= 1ULL << i;
            deg[eu[i]]++; deg[ev[i]]++;
        }
        int K = 0; in >> K;
        u64 marked = 0, dirm = 0;
        for (int k = 0; k < K; k++) {
            int t, h; in >> t >> h;
            int found = -1;
            for (int i = 0; i < E; i++) {
                if (eu[i] == t && ev[i] == h) { found = i; marked |= 1ULL << i; }
                else if (eu[i] == h && ev[i] == t) { found = i; marked |= 1ULL << i; dirm |= 1ULL << i; }
            }
            if (found < 0) { fprintf(stderr, "bad arc\n"); return 1; }
        }
        int opt = 0; in >> opt;
        for (int w = 0; w < n; w++) if (bad(w, marked, dirm)) { fprintf(stderr, "illegal start position\n"); return 1; }
        T.clear();
        int m = 0;
        for (int i = 0; i < E; i++) if (deg[eu[i]] > 1 && deg[ev[i]] > 1) m++;
        int r = g(marked, dirm);
        printf("%d %d", r, m);
        if (opt) {
            printf(" ;");
            for (int i = 0; i < E; i++) {
                if ((marked >> i) & 1) continue;
                u64 nm = marked | (1ULL << i);
                for (int d = 0; d < 2; d++) {
                    u64 nd = dirm | ((u64)d << i);
                    if (bad(eu[i], nm, nd) || bad(ev[i], nm, nd)) continue;
                    int t = d ? ev[i] : eu[i], h = d ? eu[i] : ev[i];
                    printf(" %d>%d:%d", t, h, g(nm, nd));
                }
            }
        }
        printf("\n");
        fflush(stdout);
    }
}


==> anc/raw_cpp/raw.py <==
"""Pure brute-force Game of Arrows solver, written directly from the raw rules.

A position on a tree: each edge is unmarked or oriented.  Edge i = (u_i, v_i);
we store a bitmask `marked` and a bitmask `dirm` (bit i = 0 means u_i -> v_i,
bit i = 1 means v_i -> u_i; dirm bits of unmarked edges are 0).
A move orients an unmarked edge; it is illegal if afterwards one of its two
endpoints has all its edges marked and all pointing in (sink) or all pointing
out (source).  Normal play.  No theory from the paper is used.
"""
import sys
sys.setrecursionlimit(10000)


class Arrows:
    def __init__(self, n, edges):
        self.n = n
        self.edges = list(edges)
        E = len(self.edges)
        self.E = E
        self.inc = [0] * n     # incident edge mask
        self.flip = [0] * n    # edges whose first endpoint is w
        for i, (u, v) in enumerate(self.edges):
            self.inc[u] |= 1 << i
            self.inc[v] |= 1 << i
            self.flip[u] |= 1 << i
        self.memo = {}

    def bad(self, w, marked, dirm):
        im = self.inc[w]
        if im == 0 or (marked & im) != im:
            return False
        x = (dirm ^ self.flip[w]) & im   # bit=0: edge points into w, 1: out of w
        return x == 0 or x == im

    def position(self, arcs):
        """arcs: list of (tail, head).  Returns (marked, dirm)."""
        idx = {}
        for i, (u, v) in enumerate(self.edges):
            idx[(u, v)] = (i, 0)
            idx[(v, u)] = (i, 1)
        marked = dirm = 0
        for t, h in arcs:
            i, d = idx[(t, h)]
            assert not (marked >> i) & 1
            marked |= 1 << i
            dirm |= d << i
        return marked, dirm

    def legal_position(self, marked, dirm):
        return not any(self.bad(w, marked, dirm) for w in range(self.n))

    def moves(self, marked, dirm):
        """Yield (i, tail, head, newmarked, newdirm) for legal moves."""
        for i in range(self.E):
            if (marked >> i) & 1:
                continue
            u, v = self.edges[i]
            nm = marked | (1 << i)
            for d in (0, 1):
                nd = dirm | (d << i)
                if self.bad(u, nm, nd) or self.bad(v, nm, nd):
                    continue
                yield (i, (u if d == 0 else v), (v if d == 0 else u), nm, nd)

    def g(self, marked=0, dirm=0):
        key = marked | (dirm << self.E)
        r = self.memo.get(key)
        if r is not None:
            return r
        opts = set()
        for (_, _, _, nm, nd) in self.moves(marked, dirm):
            opts.add(self.g(nm, nd))
        r = 0
        while r in opts:
            r += 1
        self.memo[key] = r
        return r


def grundy(n, edges, arcs=()):
    A = Arrows(n, edges)
    m, d = A.position(arcs)
    assert A.legal_position(m, d)
    return A.g(m, d)


def m_of(n, edges):
    deg = [0] * n
    for u, v in edges:
        deg[u] += 1
        deg[v] += 1
    return sum(1 for u, v in edges if deg[u] > 1 and deg[v] > 1)


# ---------------------------------------------------------------- tree builders
def spider(*legs):
    """Spider S(x1,...,xk): leg t is a path of x_t + 1 edges from centre 0.
    Returns (n, edges, legverts) where legverts[t] = [centre, v1, ..., v_{x_t+1}]."""
    n = 1
    edges = []
    legverts = []
    for x in legs:
        prev = 0
        lv = [0]
        for _ in range(x + 1):
            edges.append((prev, n))
            lv.append(n)
            prev = n
            n += 1
        legverts.append(lv)
    return n, edges, legverts


def Htree(a, b, l, c, d):
    """H(a,b|l|c,d): u,v joined by a path of l edges; u has legs a,b, v legs c,d
    (each leg = x markable edges + pendant edge)."""
    edges = []
    u = 0
    n = 1
    prev = u
    for _ in range(l):
        edges.append((prev, n))
        prev = n
        n += 1
    v = prev
    for root, x in ((u, a), (u, b), (v, c), (v, d)):
        p = root
        for _ in range(x + 1):
            edges.append((p, n))
            p = n
            n += 1
    return n, edges


==> anc/raw_cpp/spider.cpp <==
// Independent spider solver (my own derivation from the raw rules, validated
// against the raw brute force).  State of the centre component: status s of the
// centre c in {n,i,o} (status "both in and out" splits the component) and the
// multiset of attached legs (h, far), h>=1 unmarked edges counted from c, far in
// {free, IN, OUT}.  Detached runs are solved by a separate DP over raw path moves.
//
// Modes:
//   ./spider val x1 x2 ... xk        -> Grundy value of S(x1..xk) (k<=4)
//   ./spider pos x1..xk ; s h1 f1 ... -> (unused)
//   ./spider sweep L                  -> all 3-leg spiders with legs<=L: per-g minimal-m spider etc.
//   ./spider family x y Z             -> values g(S(x,y,z)) for z=1..Z
#include <bits/stdc++.h>
using namespace std;
typedef unsigned long long u64;

enum { FREE = 0, IN = 1, OUT = 2 };   // also run constraints: 0 none, 1 = L (towards c), 2 = R (away from c)
enum { SN = 0, SI = 1, SO = 2, SF = 3 };

int K;                       // max run length
vector<array<array<int,3>,3>> RUN;  // RUN[k][a][b]
void build_runs(int maxk) {
    K = maxk; RUN.assign(maxk + 1, {});
    for (int k = 0; k <= maxk; k++) for (int a = 0; a < 3; a++) for (int b = 0; b < 3; b++) {
        if (k == 0) { RUN[k][a][b] = 0; continue; }
        // options: orient e_j (1..k) in direction d in {1(L),2(R)}
        vector<char> seen(2 * k + 4, 0);
        for (int j = 1; j <= k; j++) for (int d = 1; d <= 2; d++) {
            if (j == 1 && a != 0 && a != d) continue;
            if (j == k && b != 0 && b != d) continue;
            int v = RUN[j - 1][a][d] ^ RUN[k - j][d][b];
            if (v < (int)seen.size()) seen[v] = 1;
        }
        int r = 0; while (r < (int)seen.size() && seen[r]) r++;
        RUN[k][a][b] = r;
    }
}
static inline int sstep(int s, int arc /*IN or OUT relative to c*/) {
    // centre gains an incoming (IN) or outgoing (OUT) arc
    if (s == SN) return arc == IN ? SI : SO;
    if (s == SI) return arc == IN ? SI : SF;
    if (s == SO) return arc == OUT ? SO : SF;
    return SF;
}
// leg code: h>=1, far in {0,1,2}: code = (h-1)*3 + far + 1
static inline int code(int h, int f) { return (h - 1) * 3 + f + 1; }
static inline int hof(int c) { return (c - 1) / 3 + 1; }
static inline int fof(int c) { return (c - 1) % 3; }

// ---------- storage: hash for generic, dense for 3-leg sweep
struct Hash {
    vector<u64> k; vector<int16_t> v; size_t mask, used = 0;
    Hash() { k.assign(1 << 22, ~0ULL); v.assign(1 << 22, 0); mask = (1 << 22) - 1; }
    static inline u64 h(u64 x) { x ^= x >> 33; x *= 0xff51afd7ed558ccdULL; x ^= x >> 33; x *= 0xc4ceb9fe1a85ec53ULL; x ^= x >> 33; return x; }
    int get(u64 key) { size_t i = h(key) & mask; while (k[i] != ~0ULL) { if (k[i] == key) return v[i]; i = (i + 1) & mask; } return -1; }
    void put(u64 key, int val) {
        if ((used + 1) * 2 > k.size()) { vector<u64> ok; vector<int16_t> ov; ok.swap(k); ov.swap(v); k.assign(ok.size() * 2, ~0ULL); v.assign(ok.size() * 2, 0); mask = k.size() - 1; used = 0; for (size_t i = 0; i < ok.size(); i++) if (ok[i] != ~0ULL) put(ok[i], ov[i]); }
        size_t i = h(key) & mask; while (k[i] != ~0ULL) { if (k[i] == key) { v[i] = val; return; } i = (i + 1) & mask; }
        k[i] = key; v[i] = val; used++;
    }
};
Hash H;
bool dense = false; int DC = 0; vector<uint8_t> D;   // dense: value+1, 0 = unknown

int G(int s, vector<int> legs);  // legs: codes, any order

int Gsorted(int s, vector<int>& legs) {
    // legs sorted descending, all >=1
    int d = legs.size();
    if (d == 0) return 0;
    u64 key = 0; size_t di = 0;
    if (dense) {
        int c[3] = {0, 0, 0}; for (int i = 0; i < d; i++) c[i] = legs[i];
        di = (((size_t)s * DC + c[0]) * DC + c[1]) * DC + c[2];
        if (D[di]) return D[di] - 1;
    } else {
        key = s; for (int i = 0; i < d; i++) key = (key << 14) | legs[i]; key = (key << 3) | d;
        int r = H.get(key); if (r >= 0) return r;
    }
    static thread_local int dummy;
    vector<char> seen(1024, 0);
    for (int t = 0; t < d; t++) {
        if (t > 0 && legs[t] == legs[t - 1]) continue;  // identical legs give identical options
        int h = hof(legs[t]), far = fof(legs[t]);
        vector<int> rest; rest.reserve(d);
        for (int u = 0; u < d; u++) if (u != t) rest.push_back(legs[u]);
        for (int j = 1; j <= h; j++) for (int dl = IN; dl <= OUT; dl++) {
            if (j == h && far != FREE && dl != far) continue;
            if (j == 1 && d == 1) {   // centre has a single unmarked edge
                // OUT gives c an outgoing arc: legal iff c already has an incoming arc
                if (dl == OUT && s != SI) continue;
                if (dl == IN && s != SO) continue;
            }
            int det = RUN[h - j][dl][far];
            int att;
            if (j >= 2) {
                vector<int> nl = rest; nl.push_back(code(j - 1, dl));
                att = G(s, nl);
            } else {
                int s2 = sstep(s, dl);
                if (s2 == SF) { att = 0; for (int c : rest) att ^= RUN[hof(c)][FREE][fof(c)]; }
                else att = G(s2, rest);
            }
            int v = det ^ att;
            if (v >= (int)seen.size()) seen.resize(v + 1, 0);
            seen[v] = 1;
        }
    }
    int r = 0; while (r < (int)seen.size() && seen[r]) r++;
    if (dense) D[di] = r + 1; else H.put(key, r);
    return r;
}
int G(int s, vector<int> legs) { sort(legs.rbegin(), legs.rend()); return Gsorted(s, legs); }

int spider_value(const vector<int>& xs) {
    vector<int> legs; for (int x : xs) legs.push_back(code(x, FREE));
    return G(SN, legs);
}

int main(int argc, char** argv) {
    string mode = argv[1];
    if (mode == "val") {
        vector<int> xs; int mx = 0; for (int i = 2; i < argc; i++) { xs.push_back(atoi(argv[i])); mx = max(mx, xs.back()); }
        build_runs(mx + 2);
        printf("%d\n", spider_value(xs));
    } else if (mode == "batch") {  // read lines of legs from stdin
        build_runs(700);
        string line;
        while (getline(cin, line)) { istringstream in(line); vector<int> xs; int x; while (in >> x) xs.push_back(x); if (xs.empty()) continue; printf("%d\n", spider_value(xs)); fflush(stdout); }
    } else if (mode == "runs") {
        int M = atoi(argv[2]); build_runs(M); int bad = 0;
        for (int k = 0; k <= M; k++) {
            int A = RUN[k][0][0], B1 = RUN[k][0][2], B2 = RUN[k][0][1], B3 = RUN[k][2][0], B4 = RUN[k][1][0];
            int C1 = RUN[k][2][2], C2 = RUN[k][1][1], D1 = RUN[k][2][1], D2 = RUN[k][1][2];
            int Dexp = (k >= 2 && k % 2 == 0) ? 1 : 0;
            if (A != k % 2 || B1 != k || B2 != k || B3 != k || B4 != k || C1 != k % 2 || C2 != k % 2 || D1 != Dexp || D2 != Dexp) { bad++; printf("run mismatch k=%d\n", k); }
        }
        printf("runs checked up to %d, mismatches %d\n", M, bad);
    } else if (mode == "sweep") {
        int L = atoi(argv[2]); build_runs(L + 2);
        dense = true; DC = 3 * L + 1; D.assign((size_t)4 * DC * DC * DC, 0);
        map<int, tuple<int,int,int,int>> best; // g -> (m,x,y,z)
        long cnt = 0; int Lmark[] = {30, 80, 120}; map<int,int> maxg;
        vector<long> hist(256, 0);
        for (int z = 1; z <= L; z++) for (int y = 1; y <= z; y++) for (int x = 1; x <= y; x++) {
            int g = spider_value({x, y, z}); cnt++; hist[g]++;
            int m = x + y + z;
            auto cand = make_tuple(m, x, y, z);
            if (!best.count(g) || cand < best[g]) best[g] = cand;
            for (int l : Lmark) if (z <= l) maxg[l] = max(maxg[l], g);
        }
        printf("spiders: %ld\n", cnt);
        for (auto& [g, t] : best) printf("g=%d  S(%d,%d,%d)  m=%d  count=%ld\n", g, get<1>(t), get<2>(t), get<3>(t), get<0>(t), hist[g]);
        for (auto& [l, g] : maxg) printf("max g for legs<=%d: %d\n", l, g);
    } else if (mode == "family") {
        int x = atoi(argv[2]), y = atoi(argv[3]), Z = atoi(argv[4]); build_runs(Z + 2);
        for (int z = 1; z <= Z; z++) printf("%d%c", spider_value({x, y, z}), z == Z ? '\n' : ' ');
    }
}


==> anc/threads/arrows.h <==
// Normal-form solver for the arrow game on status-labelled trees (Game of Arrows).
// Statuses: 0=n, 1=i, 2=o, 3=f   (as in Lemma 3.2 / Def 3.4 of the paper)
// A component is a tree; vertices of status f are leaves (normal form).
// Canonical key: 128-bit Merkle hash of the tree rooted at its centre(s),
// minimised over the global reversal i<->o.
// Optional twin reduction (Theorem 3.11 adapted to labelled trees): if a vertex c has two
// child branches B1,B2 with B2 isomorphic to the i<->o flip of B1, delete both and set s(c)=f.
#pragma once
#include <bits/stdc++.h>
using namespace std;
typedef unsigned long long u64;

enum { SN = 0, SI = 1, SO = 2, SF = 3 };
static const uint8_t OUTA[4] = {SO, SF, SO, SF};  // status after gaining an outgoing arc
static const uint8_t INA[4] = {SI, SI, SF, SF};   // status after gaining an incoming arc
static const uint8_t FLIP[4] = {SN, SO, SI, SF};

static const int MAXV = 160;

struct Key {
    u64 a, b;
    bool operator==(const Key& o) const { return a == o.a && b == o.b; }
    bool operator<(const Key& o) const { return a < o.a || (a == o.a && b < o.b); }
};

static inline u64 smix(u64 x) {
    x += 0x9e3779b97f4a7c15ULL;
    x = (x ^ (x >> 30)) * 0xbf58476d1ce4e5b9ULL;
    x = (x ^ (x >> 27)) * 0x94d049bb133111ebULL;
    return x ^ (x >> 31);
}
static inline u64 smix2(u64 x) {
    x ^= 0x6a09e667f3bcc909ULL;
    x = (x ^ (x >> 33)) * 0xff51afd7ed558ccdULL;
    x = (x ^ (x >> 33)) * 0xc4ceb9fe1a85ec53ULL;
    return x ^ (x >> 33);
}

// ---------------- memo table: 128-bit key -> uint8 value
struct Memo {
    vector<u64> ka, kb;
    vector<uint8_t> val;  // 255 = empty
    size_t mask = 0, used = 0;
    size_t maxEntries = 60000000;
    Memo() { init(1 << 22); }
    void init(size_t cap) {
        ka.assign(cap, 0); kb.assign(cap, 0); val.assign(cap, 255); mask = cap - 1; used = 0;
    }
    int get(const Key& k) const {
        size_t i = (size_t)(k.a ^ (k.b >> 7)) & mask;
        while (val[i] != 255) {
            if (ka[i] == k.a && kb[i] == k.b) return val[i];
            i = (i + 1) & mask;
        }
        return -1;
    }
    void put(const Key& k, int v) {
        if ((used + 1) * 4 > ka.size() * 3) {
            if (ka.size() * 2 * 3 / 4 > maxEntries * 1.5) { init(ka.size()); }  // full: clear
            else grow();
        }
        size_t i = (size_t)(k.a ^ (k.b >> 7)) & mask;
        while (val[i] != 255) {
            if (ka[i] == k.a && kb[i] == k.b) { val[i] = v; return; }
            i = (i + 1) & mask;
        }
        ka[i] = k.a; kb[i] = k.b; val[i] = (uint8_t)v; used++;
    }
    void grow() {
        vector<u64> oa, ob; vector<uint8_t> ov;
        oa.swap(ka); ob.swap(kb); ov.swap(val);
        init(oa.size() * 2);
        for (size_t i = 0; i < oa.size(); i++) if (ov[i] != 255) put(Key{oa[i], ob[i]}, ov[i]);
    }
};

// ---------------- a labelled tree component
struct EdgeList {
    pair<uint8_t, uint8_t> e[MAXV];
    int cnt = 0;
    void push_back(pair<int, int> p) { e[cnt++] = {(uint8_t)p.first, (uint8_t)p.second}; }
    int size() const { return cnt; }
    pair<uint8_t, uint8_t>* begin() { return e; }
    pair<uint8_t, uint8_t>* end() { return e + cnt; }
    const pair<uint8_t, uint8_t>* begin() const { return e; }
    const pair<uint8_t, uint8_t>* end() const { return e + cnt; }
    const pair<uint8_t, uint8_t>& operator[](int i) const { return e[i]; }
    void clear() { cnt = 0; }
};
struct Comp {
    int n = 0;
    uint8_t lab[MAXV];
    EdgeList E;
};

struct Solver {
    Memo memo;
    bool twin = true;
    bool n4 = true;
    u64 nodes = 0;

    static inline bool canTail(int lab, int d) { return d >= 2 || lab == SI || lab == SF; }
    static inline bool canHead(int lab, int d) { return d >= 2 || lab == SO || lab == SF; }

    // Normalise a labelled forest (labels lab[0..n-1], edge list E) into components.
    // lab is modified (dead-edge endpoints become f).
    void normalise(int n, uint8_t* lab, EdgeList& E, vector<Comp>& out) {
        int deg[MAXV];
        for (int i = 0; i < n; i++) deg[i] = 0;
        for (auto& e : E) { deg[e.first]++; deg[e.second]++; }
        // dead edges (one pass suffices: removing a dead edge only turns its endpoints into f,
        // which can only make other edges more legal; Lemma 3.5)
        EdgeList keep;
        int killv[2 * MAXV], nk = 0;
        for (auto& e : E) {
            int u = e.first, v = e.second;
            bool ok = (canTail(lab[u], deg[u]) && canHead(lab[v], deg[v])) ||
                      (canTail(lab[v], deg[v]) && canHead(lab[u], deg[u]));
            if (ok) keep.push_back(e); else { killv[nk++] = u; killv[nk++] = v; }
        }
        for (int k = 0; k < nk; k++) lab[killv[k]] = SF;
        // (N4) a vertex v of status i (resp. o) adjacent to a blocked leaf z of status o (resp. i)
        // never becomes a sink or source: the edge vz can only be oriented so as to give v an arc
        // of the type it lacks.  Hence s(v) may be set to f.
        if (n4) {
            int dg2[MAXV]; int nbr[MAXV];
            for (int i = 0; i < n; i++) dg2[i] = 0;
            for (int q = 0; q < keep.size(); q++) { auto& e = keep[q]; dg2[e.first]++; dg2[e.second]++; nbr[e.first] = e.second; nbr[e.second] = e.first; }
            int setf[MAXV], ns = 0;
            for (int z = 0; z < n; z++) if (dg2[z] == 1 && (lab[z] == SI || lab[z] == SO)) {
                int v = nbr[z];
                if (dg2[v] >= 2 && (lab[v] == SI || lab[v] == SO) && lab[v] != lab[z]) setf[ns++] = v;
            }
            for (int q = 0; q < ns; q++) lab[setf[q]] = SF;
        }
        int par[MAXV];
        for (int i = 0; i < n; i++) par[i] = i;
        auto fd = [&](int x) { while (par[x] != x) { par[x] = par[par[x]]; x = par[x]; } return x; };
        for (auto& e : keep) {
            int u = e.first, v = e.second;
            if (lab[u] != SF && lab[v] != SF) { int a = fd(u), b = fd(v); if (a != b) par[a] = b; }
        }
        int cid[MAXV], loc[MAXV];
        for (int i = 0; i < n; i++) { cid[i] = -1; loc[i] = -1; }
        for (auto& e : keep) {
            int u = e.first, v = e.second;
            int ci;
            if (lab[u] == SF && lab[v] == SF) { out.emplace_back(); ci = out.size() - 1; }
            else {
                int r = fd(lab[u] != SF ? u : v);
                if (cid[r] < 0) { out.emplace_back(); cid[r] = out.size() - 1; }
                ci = cid[r];
            }
            Comp& C = out[ci];
            int ab[2]; int uv[2] = {u, v};
            for (int k = 0; k < 2; k++) {
                int x = uv[k];
                if (lab[x] == SF) { C.lab[C.n] = SF; ab[k] = C.n++; }
                else { if (loc[x] < 0) { loc[x] = C.n; C.lab[C.n] = lab[x]; C.n++; } ab[k] = loc[x]; }
            }
            C.E.push_back({ab[0], ab[1]});
        }
    }

    // ---- canonical hashing with optional twin reduction.  Modifies C (reduction) and may
    // produce several components after reduction; returns them in out with their keys.
    struct HV { u64 a, b; };

    static inline bool hvless(const HV& p, const HV& q) { return p.a < q.a || (p.a == q.a && p.b < q.b); }

    void canonAll(Comp& C, vector<pair<Comp, Key>>& res) {
        int n = C.n, m = C.E.size();
        int off[MAXV + 1], nb[2 * MAXV], fill[MAXV], deg[MAXV];
        for (int i = 0; i <= n; i++) off[i] = 0;
        for (auto& e : C.E) { off[e.first + 1]++; off[e.second + 1]++; }
        for (int i = 0; i < n; i++) off[i + 1] += off[i];
        for (int i = 0; i < n; i++) fill[i] = off[i];
        for (auto& e : C.E) { nb[fill[e.first]++] = e.second; nb[fill[e.second]++] = e.first; }
        (void)m;
        // centre(s)
        int rem = n; int layer[MAXV], nl = 0, nxt[MAXV], nn = 0; bool removed[MAXV];
        for (int i = 0; i < n; i++) { deg[i] = off[i + 1] - off[i]; removed[i] = false; if (deg[i] <= 1) layer[nl++] = i; }
        while (rem > 2) {
            nn = 0;
            for (int t = 0; t < nl; t++) {
                int x = layer[t]; removed[x] = true; rem--;
                for (int j = off[x]; j < off[x + 1]; j++) { int y = nb[j]; if (!removed[y] && --deg[y] == 1) nxt[nn++] = y; }
            }
            for (int t = 0; t < nn; t++) layer[t] = nxt[t];
            nl = nn;
        }
        int centres[2], nc = 0;
        for (int i = 0; i < n; i++) if (!removed[i]) centres[nc++] = i;
        Key best{~0ULL, ~0ULL};
        HV h[MAXV], hf[MAXV], ch[MAXV], chf[MAXV];
        int order[MAXV], parent[MAXV], st[MAXV], kids[MAXV];
        for (int ci = 0; ci < nc; ci++) {
            int root = centres[ci];
            int top = 0, cnt = 0;
            st[top++] = root; parent[root] = -1;
            while (top) { int x = st[--top]; order[cnt++] = x; for (int j = off[x]; j < off[x + 1]; j++) { int y = nb[j]; if (y != parent[x]) { parent[y] = x; st[top++] = y; } } }
            for (int k = cnt - 1; k >= 0; k--) {
                int x = order[k];
                int nk = 0;
                for (int j = off[x]; j < off[x + 1]; j++) { int y = nb[j]; if (y != parent[x]) { kids[nk] = y; ch[nk] = h[y]; chf[nk] = hf[y]; nk++; } }
                if (twin && nk >= 2) {
                    int ya = -1, yb = -1;
                    for (int p = 0; p < nk && ya < 0; p++)
                        for (int q = p + 1; q < nk; q++)
                            if (ch[p].a == chf[q].a && ch[p].b == chf[q].b) { ya = kids[p]; yb = kids[q]; break; }
                    if (ya >= 0) {
                        // twins at x: delete both branches, set x to f, renormalise
                        bool del[MAXV]; for (int i = 0; i < n; i++) del[i] = false;
                        int stk[MAXV], sp = 0; stk[sp++] = ya; stk[sp++] = yb;
                        while (sp) { int z = stk[--sp]; del[z] = true; for (int j = off[z]; j < off[z + 1]; j++) { int w = nb[j]; if (w != parent[z]) stk[sp++] = w; } }
                        uint8_t lab2[MAXV]; for (int i = 0; i < n; i++) lab2[i] = C.lab[i];
                        lab2[x] = SF;
                        EdgeList E2;
                        for (auto& e : C.E) if (!del[e.first] && !del[e.second]) E2.push_back(e);
                        vector<Comp> parts;
                        normalise(n, lab2, E2, parts);
                        for (auto& P : parts) canonAll(P, res);
                        return;
                    }
                }
                sort(ch, ch + nk, hvless);
                sort(chf, chf + nk, hvless);
                u64 a = smix(1000 + C.lab[x]), b = smix2(2000 + C.lab[x]);
                for (int t = 0; t < nk; t++) { a = smix(a ^ ch[t].a) + 0x1234567ULL; b = smix2(b + ch[t].b) ^ 0x7654321ULL; }
                a = smix(a + nk); b = smix2(b ^ (nk * 0x10001ULL));
                u64 fa = smix(1000 + FLIP[C.lab[x]]), fb = smix2(2000 + FLIP[C.lab[x]]);
                for (int t = 0; t < nk; t++) { fa = smix(fa ^ chf[t].a) + 0x1234567ULL; fb = smix2(fb + chf[t].b) ^ 0x7654321ULL; }
                fa = smix(fa + nk); fb = smix2(fb ^ (nk * 0x10001ULL));
                h[x] = {a, b}; hf[x] = {fa, fb};
            }
            Key k1{h[root].a, h[root].b}, k2{hf[root].a, hf[root].b};
            if (k1 < best) best = k1;
            if (k2 < best) best = k2;
        }
        res.push_back({C, best});
    }

    int grundyComp(Comp& C, const Key& key) {
        int r = memo.get(key);
        if (r >= 0) return r;
        nodes++;
        int n = C.n, m = C.E.size();
        int deg[MAXV];
        for (int i = 0; i < n; i++) deg[i] = 0;
        for (auto& e : C.E) { deg[e.first]++; deg[e.second]++; }
        u64 opts[4] = {0, 0, 0, 0};
        uint8_t lab2[MAXV];
        EdgeList E2;
        vector<Comp> parts; vector<pair<Comp, Key>> cres;
        for (int ei = 0; ei < m; ei++) {
            for (int d = 0; d < 2; d++) {
                int t = d ? C.E[ei].second : C.E[ei].first;
                int hh = d ? C.E[ei].first : C.E[ei].second;
                if (!canTail(C.lab[t], deg[t]) || !canHead(C.lab[hh], deg[hh])) continue;
                for (int i = 0; i < n; i++) lab2[i] = C.lab[i];
                lab2[t] = OUTA[lab2[t]]; lab2[hh] = INA[lab2[hh]];
                E2.clear();
                for (int j = 0; j < m; j++) if (j != ei) E2.push_back(C.E[j]);
                parts.clear();
                normalise(n, lab2, E2, parts);
                int x = 0;
                for (auto& P : parts) {
                    cres.clear();
                    canonAll(P, cres);
                    for (auto& pk : cres) x ^= grundyComp(pk.first, pk.second);
                }
                opts[x >> 6] |= 1ULL << (x & 63);
            }
        }
        r = 0;
        while ((opts[r >> 6] >> (r & 63)) & 1) r++;
        memo.put(key, r);
        return r;
    }

    // Grundy value of an arbitrary labelled forest
    int grundyForest(int n, uint8_t* lab, const vector<pair<int, int>>& Ev) {
        EdgeList E; for (auto& e : Ev) E.push_back(e);
        vector<Comp> parts;
        uint8_t l2[MAXV]; for (int i = 0; i < n; i++) l2[i] = lab[i];
        normalise(n, l2, E, parts);
        int x = 0;
        for (auto& P : parts) {
            vector<pair<Comp, Key>> cres;
            canonAll(P, cres);
            for (auto& pk : cres) x ^= grundyComp(pk.first, pk.second);
        }
        return x;
    }

    // Grundy value of a piece: tree whose leaves are f and other vertices n
    int grundyPiece(int n, const vector<pair<int, int>>& E) {
        uint8_t lab[MAXV];
        vector<int> deg(n, 0);
        for (auto& e : E) { deg[e.first]++; deg[e.second]++; }
        for (int i = 0; i < n; i++) lab[i] = (deg[i] <= 1) ? SF : SN;
        return grundyForest(n, lab, E);
    }

    // Grundy value of an original tree (pendant edges removed, special vertices f)
    int grundyTree(int n, const vector<pair<int, int>>& E, int* mOut) {
        vector<int> deg(n, 0);
        for (auto& e : E) { deg[e.first]++; deg[e.second]++; }
        uint8_t lab[MAXV];
        for (int i = 0; i < n; i++) lab[i] = SN;
        vector<pair<int, int>> M;
        for (auto& e : E) {
            if (deg[e.first] == 1) lab[e.second] = SF;
            else if (deg[e.second] == 1) lab[e.first] = SF;
        }
        for (auto& e : E) if (deg[e.first] > 1 && deg[e.second] > 1) M.push_back(e);
        if (mOut) *mOut = M.size();
        return grundyForest(n, lab, M);
    }
};


==> anc/threads/arrows_main.cpp <==
// Driver for arrows.h
// Input lines:
//   T n u1 v1 ... u_{n-1} v_{n-1}        original tree  -> prints "g m"
//   P n u1 v1 ...                        piece (leaves f, others n) -> prints "g |E|"
//   L n s_0 ... s_{n-1} k u1 v1 ... uk vk  labelled forest (s in 0..3 = n,i,o,f) -> prints "g k"
// Flags: -notwin  disables twin reduction.
#include "arrows.h"
int main(int argc, char** argv) {
    Solver S;
    for (int i = 1; i < argc; i++) { if (string(argv[i]) == "-notwin") S.twin = false; if (string(argv[i]) == "-non4") S.n4 = false; }
    string line;
    while (getline(cin, line)) {
        if (line.empty()) continue;
        istringstream in(line);
        string mode; in >> mode;
        int n; in >> n;
        if (mode == "T" || mode == "P") {
            vector<pair<int, int>> E(n - 1);
            for (auto& e : E) in >> e.first >> e.second;
            if (mode == "T") { int m; int g = S.grundyTree(n, E, &m); printf("%d %d\n", g, m); }
            else { int g = S.grundyPiece(n, E); printf("%d %d\n", g, (int)E.size()); }
        } else if (mode == "L") {
            uint8_t lab[MAXV];
            for (int i = 0; i < n; i++) { int s; in >> s; lab[i] = s; }
            int k; in >> k;
            vector<pair<int, int>> E(k);
            for (auto& e : E) in >> e.first >> e.second;
            int g = S.grundyForest(n, lab, E);
            printf("%d %d\n", g, k);
        }
        fflush(stdout);
    }
    fprintf(stderr, "nodes=%llu memo=%zu\n", (unsigned long long)S.nodes, S.memo.used);
}


==> anc/threads/data/L3_cex23.txt <==
21 0 1 1 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15 4 16 7 17 10 18 12 19 15 20
23 0 1 1 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15 4 16 7 17 10 18 12 19 15 20 4 21 21 22


==> anc/threads/data/L3_n16.txt <==
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 7 8 0 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 7 8 0 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 5 6 5 7 7 8 0 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 5 6 5 7 7 8 0 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 6 8 8 9 0 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 5 6 5 7 7 8 8 9 0 10 10 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 0 5 5 6 5 7 7 8 8 9 0 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 0 5 5 6 5 7 7 8 8 9 0 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 0 5 5 6 6 7 6 8 8 9 0 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 0 5 5 6 6 7 6 8 8 9 0 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 0 6 6 7 6 8 8 9 9 10 0 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 0 7 7 8 7 9 9 10 10 11 7 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 0 7 7 8 7 9 9 10 10 11 7 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 0 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 0 8 8 9 8 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 0 8 8 9 8 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 8 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 2 6 6 7 7 8 0 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 7 8 0 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 7 8 0 9 9 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 7 8 0 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 5 7 7 8 0 9 9 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 5 7 7 8 0 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 5 7 7 8 0 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 0 6 6 7 6 8 8 9 9 10 0 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 3 5 5 6 6 7 0 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 3 5 5 6 5 7 7 8 0 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 1 2 0 3 3 4 3 5 5 6 5 7 7 8 0 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 3 6 6 7 7 8 0 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 3 6 6 7 7 8 0 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 4 6 6 7 7 8 0 9 9 10 9 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 4 6 6 7 7 8 0 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 4 6 6 7 7 8 0 9 9 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 4 6 6 7 7 8 0 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 5 6 5 7 7 8 0 9 9 10 9 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 5 6 5 7 7 8 0 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 5 6 5 7 7 8 0 9 9 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 0 3 3 4 4 5 5 6 5 7 7 8 0 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 2 3 0 4 4 5 4 6 6 7 7 8 0 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 1 2 2 3 0 4 4 5 4 6 6 7 7 8 0 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 0 4 4 5 5 6 5 7 7 8 0 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 1 2 2 3 0 4 4 5 5 6 5 7 7 8 0 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 0 4 4 5 4 6 6 7 6 8 8 9 0 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 2 3 0 4 4 5 5 6 5 7 7 8 8 9 0 10 10 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 0 5 5 6 5 7 7 8 8 9 0 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 0 5 5 6 5 7 7 8 8 9 0 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 0 5 5 6 6 7 6 8 8 9 0 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 0 5 5 6 6 7 6 8 8 9 0 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 4 5 0 6 6 7 7 8 6 9 9 10 10 11 6 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 0 6 6 7 7 8 6 9 9 10 10 11 6 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 3 5 5 6 0 7 7 8 7 9 9 10 10 11 7 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 1 4 4 5 5 6 0 7 7 8 7 9 9 10 10 11 7 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 7 9 9 10 7 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 7 9 9 10 7 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 7 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 7 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 8 9 7 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 8 9 7 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 8 9 9 10 7 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 5 6 0 7 7 8 8 9 9 10 7 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 1 5 5 6 6 7 0 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 1 5 5 6 6 7 0 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 3 5 5 6 6 7 0 8 8 9 8 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 3 5 5 6 6 7 0 8 8 9 8 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 3 5 5 6 6 7 0 8 8 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 8 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 1 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 1 2 1 3 3 4 4 5 4 6 6 7 0 8 8 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 1 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 1 4 4 5 4 6 6 7 0 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 4 6 6 7 0 8 8 9 8 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 4 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 2 3 2 4 4 5 4 6 6 7 0 8 8 9 9 10 8 11 11 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 8 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 1 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 8 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 1 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15
P 16 0 1 1 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 1 6 1 7 7 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 1 6 1 7 7 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 1 7 7 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 5 6 1 7 7 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 1 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 1 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 1 8 8 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 1 8 8 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 1 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 1 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 7 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 7 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 7 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 7 8 7 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 7 8 7 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 1 7 7 8 7 9 9 10 10 11 7 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 1 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 1 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 1 8 8 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 1 8 8 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 1 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 1 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 7 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 7 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 7 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 7 8 7 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 1 7 7 8 7 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 0 5 5 6 6 7 1 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 8 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 8 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 6 7 1 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 1 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 8 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 8 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 1 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 1 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 1 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 8 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 8 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 1 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 1 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 8 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 8 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 8 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 8 9 8 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 6 7 1 8 8 9 9 10 10 11 8 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 9 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 1 8 1 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 1 8 8 9 1 10 10 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 3 4 3 5 5 6 6 7 1 8 8 9 1 10 10 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 0 5 5 6 5 7 7 8 1 9 1 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 0 5 5 6 5 7 7 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 5 7 7 8 1 9 1 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 5 7 7 8 1 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 5 7 7 8 1 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 5 7 7 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 5 7 7 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 3 5 5 6 5 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 3 6 6 7 7 8 1 9 1 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 3 6 6 7 7 8 1 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 3 6 6 7 7 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 3 6 6 7 7 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 3 6 6 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 7 8 1 9 1 10 10 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 7 8 1 9 1 10 10 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 7 8 1 9 9 10 9 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 7 8 1 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 7 8 1 9 9 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 4 6 6 7 7 8 1 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 5 6 5 7 7 8 1 9 1 10 10 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 5 6 5 7 7 8 1 9 9 10 9 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 5 6 5 7 7 8 1 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 5 6 5 7 7 8 1 9 9 10 10 11 10 12 12 13 12 14 14 15
P 16 0 1 0 2 0 3 3 4 4 5 5 6 5 7 7 8 1 9 9 10 10 11 11 12 10 13 13 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 7 8 1 9 9 10 1 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 7 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 7 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 4 6 6 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 5 6 5 7 7 8 1 9 9 10 1 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 5 6 5 7 7 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 0 4 4 5 5 6 5 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 0 5 5 6 5 7 7 8 1 9 9 10 10 11 1 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 2 6 6 7 7 8 1 9 9 10 9 11 11 12 9 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 2 6 6 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 7 8 1 9 9 10 9 11 11 12 11 13 13 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 4 6 6 7 7 8 1 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 2 4 4 5 5 6 5 7 7 8 1 9 9 10 9 11 11 12 12 13 12 14 14 15
P 16 0 1 0 2 2 3 3 4 2 5 5 6 5 7 7 8 1 9 9 10 10 11 9 12 12 13 12 14 14 15


==> anc/threads/data/L3_n19_viol.txt <==
2 18 exact P 19 0 1 1 2 0 3 3 4 3 5 5 6 6 7 7 8 7 9 9 10 0 11 11 12 12 13 13 14 14 15 13 16 16 17 17 18
2 18 exact P 19 0 1 1 2 2 3 1 4 4 5 5 6 6 7 6 8 8 9 0 10 10 11 11 12 12 13 11 14 14 15 14 16 16 17 17 18
2 18 exact P 19 0 1 0 2 2 3 3 4 2 5 5 6 5 7 7 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15 13 16 16 17 17 18
2 18 exact P 19 0 1 0 2 2 3 3 4 2 5 5 6 5 7 7 8 8 9 1 10 10 11 11 12 12 13 10 14 14 15 15 16 15 17 17 18


==> anc/threads/data/L3_n19_viol_trees.txt <==
25 0 1 1 2 0 3 3 4 3 5 5 6 6 7 7 8 7 9 9 10 0 11 11 12 12 13 13 14 14 15 13 16 16 17 17 18 2 19 4 20 8 21 10 22 15 23 18 24
25 0 1 1 2 2 3 1 4 4 5 5 6 6 7 6 8 8 9 0 10 10 11 11 12 12 13 11 14 14 15 14 16 16 17 17 18 3 19 7 20 9 21 13 22 15 23 18 24
25 0 1 0 2 2 3 3 4 2 5 5 6 5 7 7 8 8 9 1 10 10 11 11 12 10 13 13 14 14 15 13 16 16 17 17 18 4 19 6 20 9 21 12 22 15 23 18 24
25 0 1 0 2 2 3 3 4 2 5 5 6 5 7 7 8 8 9 1 10 10 11 11 12 12 13 10 14 14 15 15 16 15 17 17 18 4 19 6 20 9 21 13 22 16 23 18 24


==> anc/threads/data/QA_n22.log <==
QA n=22 pieces=10032 viol=0 time=1312s


==> anc/threads/data/Qb_cex.txt <==
P 20 0 1 1 2 2 3 3 4 2 5 5 6 6 7 0 8 8 9 9 10 8 11 11 12 11 13 13 14 14 15 7 16 7 17 15 18 15 19


==> anc/threads/data/exh_L2_big.log <==
L=2 n=23 E=22 pieces=1841 par=1841 exact=0 violations=0 time=21s parNodes=17329 parMemo=17329 exactNodes=2461 exactMemo=2461 
L=2 n=24 E=23 pieces=3561 par=3561 exact=0 violations=0 time=55s parNodes=59341 parMemo=59341 exactNodes=3278 exactMemo=3278 
L=2 n=25 E=24 pieces=6840 par=6840 exact=0 violations=0 time=113s parNodes=99326 parMemo=99326 exactNodes=3358 exactMemo=3358 
L=2 n=26 E=25 pieces=13276 par=13276 exact=0 violations=0 time=351s parNodes=334970 parMemo=334970 exactNodes=3615 exactMemo=3615 


==> anc/threads/data/exh_L2_small.log <==
L=2 n=6 E=5 pieces=0 par=0 exact=0 violations=0 time=0s parNodes=0 parMemo=0 exactNodes=0 exactMemo=0 
L=2 n=7 E=6 pieces=0 par=0 exact=0 violations=0 time=0s parNodes=0 parMemo=0 exactNodes=0 exactMemo=0 
L=2 n=8 E=7 pieces=1 par=1 exact=0 violations=0 time=0s parNodes=1 parMemo=1 exactNodes=48 exactMemo=48 
L=2 n=9 E=8 pieces=0 par=0 exact=0 violations=0 time=0s parNodes=0 parMemo=0 exactNodes=0 exactMemo=0 
L=2 n=10 E=9 pieces=0 par=0 exact=0 violations=0 time=0s parNodes=0 parMemo=0 exactNodes=0 exactMemo=0 
L=2 n=11 E=10 pieces=1 par=1 exact=0 violations=0 time=0s parNodes=1 parMemo=1 exactNodes=67 exactMemo=67 
L=2 n=12 E=11 pieces=2 par=2 exact=0 violations=0 time=0s parNodes=2 parMemo=2 exactNodes=45 exactMemo=45 
L=2 n=13 E=12 pieces=3 par=3 exact=0 violations=0 time=1s parNodes=4 parMemo=4 exactNodes=103 exactMemo=103 
L=2 n=14 E=13 pieces=7 par=7 exact=0 violations=0 time=0s parNodes=10 parMemo=10 exactNodes=153 exactMemo=153 
L=2 n=15 E=14 pieces=11 par=11 exact=0 violations=0 time=0s parNodes=19 parMemo=19 exactNodes=244 exactMemo=244 
L=2 n=16 E=15 pieces=22 par=22 exact=0 violations=0 time=0s parNodes=54 parMemo=54 exactNodes=368 exactMemo=368 
L=2 n=17 E=16 pieces=38 par=38 exact=0 violations=0 time=1s parNodes=122 parMemo=122 exactNodes=549 exactMemo=549 
L=2 n=18 E=17 pieces=75 par=75 exact=0 violations=0 time=0s parNodes=283 parMemo=283 exactNodes=681 exactMemo=681 
L=2 n=19 E=18 pieces=138 par=138 exact=0 violations=0 time=1s parNodes=595 parMemo=595 exactNodes=820 exactMemo=820 
L=2 n=20 E=19 pieces=268 par=268 exact=0 violations=0 time=3s parNodes=1524 parMemo=1524 exactNodes=1169 exactMemo=1169 
L=2 n=21 E=20 pieces=501 par=501 exact=0 violations=0 time=4s parNodes=2676 parMemo=2676 exactNodes=1353 exactMemo=1353 
L=2 n=22 E=21 pieces=969 par=969 exact=0 violations=0 time=10s parNodes=8928 parMemo=8928 exactNodes=2030 exactMemo=2030 


==> anc/threads/data/exh_L3_save.log <==
L=3 n=16 E=15 pieces=214 violations=1 methods:       6 exact     208 par  time=2s parNodes=4566 parMemo=4566 exactNodes=6600 exactMemo=6600 
L=3 n=19 E=18 pieces=1921 violations=4 methods:      31 exact    1890 par  time=49s parNodes=121720 parMemo=121720 exactNodes=133744 exactMemo=133744 
L=3 n=20 E=19 pieces=4091 violations=5 methods:      35 exact    4056 par  time=214s parNodes=393441 parMemo=393441 exactNodes=223262 exactMemo=223262 
L=3 n=21 E=20 pieces=8660 violations=5 methods:      54 exact    8606 par  time=602s parNodes=1105661 parMemo=1105661 exactNodes=683571 exactMemo=683571 


==> anc/threads/data/exh_L3_small.log <==
L=3 n=6 E=5 pieces=0 par=0 exact=0 violations=0 time=0s parNodes=0 parMemo=0 exactNodes=0 exactMemo=0 
L=3 n=7 E=6 pieces=1 par=0 exact=1 violations=0 time=0s parNodes=0 parMemo=0 exactNodes=33 exactMemo=33 
L=3 n=8 E=7 pieces=1 par=1 exact=0 violations=0 time=0s parNodes=1 parMemo=1 exactNodes=48 exactMemo=48 
L=3 n=9 E=8 pieces=1 par=1 exact=0 violations=0 time=1s parNodes=1 parMemo=1 exactNodes=69 exactMemo=69 
L=3 n=10 E=9 pieces=4 par=4 exact=0 violations=0 time=0s parNodes=5 parMemo=5 exactNodes=108 exactMemo=108 
L=3 n=11 E=10 pieces=6 par=6 exact=0 violations=0 time=0s parNodes=8 parMemo=8 exactNodes=174 exactMemo=174 
L=3 n=12 E=11 pieces=13 par=13 exact=0 violations=0 time=0s parNodes=34 parMemo=34 exactNodes=334 exactMemo=334 
L=3 n=13 E=12 pieces=24 par=24 exact=0 violations=0 time=1s parNodes=47 parMemo=47 exactNodes=302 exactMemo=302 
L=3 n=14 E=13 pieces=51 par=51 exact=0 violations=0 time=0s parNodes=475 parMemo=475 exactNodes=849 exactMemo=849 
L=3 n=15 E=14 pieces=100 par=100 exact=0 violations=0 time=2s parNodes=1200 parMemo=1200 exactNodes=1444 exactMemo=1444 
VIOLATION 3 15 exact
L=3 n=16 E=15 pieces=214 par=208 exact=6 violations=1 time=2s parNodes=4566 parMemo=4566 exactNodes=6600 exactMemo=6600 
L=3 n=17 E=16 pieces=434 par=430 exact=4 violations=0 time=6s parNodes=12864 parMemo=12864 exactNodes=8309 exactMemo=8309 
L=3 n=18 E=17 pieces=921 par=912 exact=9 violations=0 time=19s parNodes=46884 parMemo=46884 exactNodes=33031 exactMemo=33031 


==> anc/threads/data/raw_pieces.log <==
raw L=2 n=8 pieces=1 violations=0
raw L=2 n=9 pieces= violations=0
raw L=2 n=10 pieces= violations=0
raw L=2 n=11 pieces=1 violations=0
raw L=2 n=12 pieces=2 violations=0
raw L=2 n=13 pieces=3 violations=0
raw L=2 n=14 pieces=7 violations=0
raw L=2 n=15 pieces=11 violations=0
raw L=2 n=16 pieces=22 violations=0
raw L=2 n=17 pieces=38 violations=0
raw L=3 n=7 pieces=1 violations=0
raw L=3 n=8 pieces=1 violations=0
raw L=3 n=9 pieces=1 violations=0
raw L=3 n=10 pieces=4 violations=0
raw L=3 n=11 pieces=6 violations=0
raw L=3 n=12 pieces=13 violations=0
raw L=3 n=13 pieces=24 violations=0
raw L=3 n=14 pieces=51 violations=0
raw L=3 n=15 pieces=100 violations=0
raw L=3 n=16 pieces=214 violations=1


==> anc/threads/data/res_L3_n16.txt <==
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 exact
3 15 exact
1 15 exact
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 exact
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 exact
1 15 par
1 15 par
1 15 par
1 15 par
1 15 exact
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par
1 15 par


==> anc/threads/data/res_L3_n19.txt <==
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
2 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 exact
0 18 par
0 18 par
0 18 exact
0 18 exact
0 18 exact
0 18 exact
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
2 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 exact
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 exact
0 18 par
0 18 exact
0 18 exact
0 18 par
0 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
2 18 exact
0 18 par
2 18 exact
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par
0 18 par


==> anc/threads/data/res_L3_n20.txt <==
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 exact
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
3 19 exact
1 19 exact
1 19 exact
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
3 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 exact
1 19 exact
1 19 exact
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
3 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
4 19 exact
1 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
3 19 exact
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par
1 19 par


==> anc/threads/data/res_L3_n21.txt <==
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 exact
0 20 exact
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 exact
0 20 exact
0 20 par
0 20 exact
0 20 par
0 20 exact
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 exact
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
2 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
2 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
2 20 exact
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
2 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
2 20 exact
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par
0 20 par


==> anc/threads/data/res_QA_n22.txt <==
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 exact
1 21 exact
1 21 exact
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par
1 21 par


==> anc/threads/describe.py <==
"""Describe pieces: skeleton (branch vertices), threads with lengths, internal/leaf type.
Input lines containing 'P n edges' (possibly prefixed by solver output)."""
import sys
def describe(n, E):
    adj = [[] for _ in range(n)]
    for u, v in E: adj[u].append(v); adj[v].append(u)
    deg = [len(a) for a in adj]
    br = [v for v in range(n) if deg[v] >= 3]
    name = {v: "B%d" % i for i, v in enumerate(br)}
    threads = []
    seen = set()
    for s in range(n):
        if deg[s] == 2: continue
        for nb in adj[s]:
            if (s, nb) in seen: continue
            L = 1; prev = s; cur = nb
            while deg[cur] == 2:
                nxt = adj[cur][0] if adj[cur][0] != prev else adj[cur][1]
                prev, cur = cur, nxt; L += 1
            seen.add((cur, prev))
            a = name.get(s, "leaf"); b = name.get(cur, "leaf")
            threads.append((a, b, L))
    internal3 = sum(1 for a, b, L in threads if L == 3 and a != "leaf" and b != "leaf")
    leaf3 = sum(1 for a, b, L in threads if L == 3 and (a == "leaf" or b == "leaf"))
    desc = " ".join("%s-%s:%d" % t for t in sorted(threads, key=lambda t: (t[0] == 'leaf', t[0], t[1])) if not (t[0] == 'leaf' and t[1] != 'leaf'))
    return len(br), internal3, leaf3, desc
for line in sys.stdin:
    t = line.split()
    if 'P' not in t: continue
    pre = t[:t.index('P')]; t = t[t.index('P'):]
    n = int(t[1]); E = [(int(t[2 + 2 * i]), int(t[3 + 2 * i])) for i in range(n - 1)]
    k, i3, l3, d = describe(n, E)
    print(" ".join(pre), "| branch=%d int3=%d leaf3=%d |" % (k, i3, l3), d)


==> anc/threads/exh.sh <==
#!/bin/bash
# exh.sh L n : exhaustive check of all twin-free pieces with threads<=L on n vertices (certificate solver)
L=$1; n=$2
start=$(date +%s)
res=$(./genpieces $L $n 2>/dev/null | nice ./parsolve2 -limit 6 2>/tmp/claude-ps-$L-$n.err | awk '{c[$3]++; tot++; if (($1%2)!=($2%2)||$1>1) {b++; print "VIOLATION", $0 > "/dev/stderr"}} END {printf "pieces=%d par=%d exact=%d violations=%d", tot, c["par"]+0, c["exact"]+0, b+0}')
echo "L=$L n=$n E=$((n-1)) $res time=$(( $(date +%s) - start ))s $(cat /tmp/claude-ps-$L-$n.err | tr '\n' ' ')"


==> anc/threads/exh_save.sh <==
#!/bin/bash
# exh_save.sh L n : like exh.sh but saves pieces and results, and lists violating pieces
L=$1; n=$2
start=$(date +%s)
./genpieces $L $n 2>/dev/null > data/pieces_L${L}_n${n}.txt
nice ./parsolve2 -limit 6 < data/pieces_L${L}_n${n}.txt 2>/tmp/claude-ps-$L-$n.err > data/res_L${L}_n${n}.txt
paste -d' ' data/res_L${L}_n${n}.txt data/pieces_L${L}_n${n}.txt | awk '($1%2)!=($2%2)||$1>1' > data/viol_L${L}_n${n}.txt
echo "L=$L n=$n E=$((n-1)) pieces=$(wc -l < data/pieces_L${L}_n${n}.txt) violations=$(wc -l < data/viol_L${L}_n${n}.txt) methods: $(awk '{print $3}' data/res_L${L}_n${n}.txt | sort | uniq -c | tr '\n' ' ') time=$(( $(date +%s) - start ))s $(cat /tmp/claude-ps-$L-$n.err | tr '\n' ' ')"


==> anc/threads/genpieces.cpp <==
// Enumerate all twin-free pieces with threads of length <= L and exactly n vertices.
// A piece: tree, leaves have status f, internal vertices status n.
// Twin-free: no vertex has two isomorphic branches.  Rooted at the centre (or at the central
// edge), this holds iff at every vertex the child subtrees are pairwise non-isomorphic
// (branches pointing towards the centre are strictly higher than the child subtrees).
// Thread length: maximal path whose interior vertices have degree 2; length <= L means
// at most L-1 consecutive degree-2 vertices.
// Options: only pieces with at least one degree-2 vertex (others are covered by the
// Fokkink-Zandee theorem) and not paths.
// Output: "P n u1 v1 ..." lines.
// Usage: genpieces L n [count_only]
#include <bits/stdc++.h>
using namespace std;

struct RT {            // rooted tree (will hang from a parent)
    int size, height, top;  // top: length of the chain of single-child vertices starting at root
    int nch;             // number of children
    bool has2;           // contains a vertex of degree 2 (counting the root as having a parent)
    int off;             // children ids are pool[off .. off+nch-1], strictly increasing
};
vector<int> pool;
int NTOT;
vector<RT> T;
vector<vector<int>> bySize;
int L;

// enumerate strictly increasing sequences of ids from bySize lists with total size = rem
// ids are global indices; we order all trees by (size, index) = global id increasing.
void genChildren(int rem, int minId, vector<int>& cur, const function<void(vector<int>&)>& cb) {
    if (rem == 0) { cb(cur); return; }
    // choose next child with id >= minId and size <= rem
    for (int s = 1; s <= rem; s++) {
        const vector<int>& lst = bySize[s];
        // ids in lst are increasing; skip those < minId
        auto it = lower_bound(lst.begin(), lst.end(), minId);
        for (; it != lst.end(); ++it) {
            cur.push_back(*it);
            genChildren(rem - s, *it + 1, cur, cb);
            cur.pop_back();
        }
    }
}
// The above enumerates multisets in non-canonical order (sizes interleaved); to make the
// sequence strictly increasing in id we require ids increasing, and since ids are ordered by
// size first, choosing any next id > previous id is canonical.  We must restrict the loop to
// ids > previous; implemented via minId.  (Sizes of later children are >= earlier ones.)

void buildRooted(int N) {
    // global ids ordered by size
    T.clear(); bySize.assign(N + 1, {});
    // size 1: leaf
    T.push_back({1, 0, 0, 0, false, 0}); bySize[1].push_back(0);
    for (int s = 2; s <= N; s++) {
        vector<int> cur;
        // children total size s-1, children ids strictly increasing (distinct children)
        function<void(int, int)> rec = [&](int rem, int minId) {
            if (rem == 0) {
                RT r; r.size = s; r.nch = cur.size();
                r.height = 0; r.has2 = false;
                for (int c : cur) { r.height = max(r.height, T[c].height + 1); r.has2 |= T[c].has2; }
                if (r.size + r.height > NTOT - 1) return;   // cannot occur in a tree of order NTOT
                if (r.nch == 1) {
                    r.top = 1 + T[cur[0]].top;
                    if (r.top > L - 1) return;
                    r.has2 = true;
                } else r.top = 0;
                r.off = pool.size(); for (int c : cur) pool.push_back(c);
                T.push_back(r); bySize[s].push_back(T.size() - 1);
                return;
            }
            // next child: id >= minId, size <= rem.  ids ordered by size, so iterate sizes
            for (int cs = 1; cs <= rem; cs++) {
                if (cs >= s) break;
                const vector<int>& lst = bySize[cs];
                auto it = lower_bound(lst.begin(), lst.end(), minId);
                for (; it != lst.end(); ++it) {
                    cur.push_back(*it);
                    rec(rem - cs, *it + 1);
                    cur.pop_back();
                }
            }
        };
        rec(s - 1, 0);
    }
}

int nOut = 0;
long long cnt = 0;
bool countOnly = false;
vector<pair<int, int>> edges;
int nextV;
void emit(int id, int v) {
    for (int q = 0; q < T[id].nch; q++) { int c = pool[T[id].off + q]; int w = nextV++; edges.push_back({v, w}); emit(c, w); }
}
void output() {
    cnt++;
    if (countOnly) return;
    printf("P %d", nextV);
    for (auto& e : edges) printf(" %d %d", e.first, e.second);
    printf("\n");
}

int main(int argc, char** argv) {
    L = atoi(argv[1]); int n = atoi(argv[2]); countOnly = argc > 3 && atoi(argv[3]);
    NTOT = n;
    buildRooted(n);
    // unicentral: root with children set (distinct), >= 2 children of max height, total n-1
    {
        vector<int> cur;
        // emit(-1,0) special: root children = cur
        // implement by temporarily pushing a fake RT
        T.push_back({n, 0, 0, 0, false, 0});
        int fake = T.size() - 1;
        function<void(int, int)> rec2 = [&](int rem, int minId) {
            if (rem == 0) {
                int k = cur.size();
                if (k < 2) return;
                int H = -1, cntH = 0;
                for (int c : cur) { if (T[c].height > H) { H = T[c].height; cntH = 1; } else if (T[c].height == H) cntH++; }
                if (cntH < 2) return;
                bool has2 = false;
                for (int c : cur) has2 |= T[c].has2;
                if (k == 2) {
                    if (T[cur[0]].top + 1 + T[cur[1]].top > L - 1) return;
                    has2 = true;
                }
                if (!has2) return;
                bool path = (k == 2);
                if (path) for (int c : cur) { int x = c; while (T[x].nch == 1) x = pool[T[x].off]; if (T[x].nch != 0) path = false; }
                if (path) return;
                T[fake].off = pool.size(); T[fake].nch = cur.size(); for (int c : cur) pool.push_back(c);
                edges.clear(); nextV = 1; emit(fake, 0); output();
                pool.resize(T[fake].off);
                return;
            }
            for (int cs = 1; cs <= rem; cs++) {
                const vector<int>& lst = bySize[cs];
                auto it = lower_bound(lst.begin(), lst.end(), minId);
                for (; it != lst.end(); ++it) { cur.push_back(*it); rec2(rem - cs, *it + 1); cur.pop_back(); }
            }
        };
        rec2(n - 1, 0);
        T.pop_back();
    }
    // bicentral: two halves of sizes s <= n-s with equal height; unordered pair
    for (int s = 1; 2 * s <= n; s++) {
        const vector<int>& la = bySize[s];
        const vector<int>& lb = bySize[n - s];
        for (size_t i = 0; i < la.size(); i++)
            for (size_t j = (2 * s == n ? i : 0); j < lb.size(); j++) {
                int a = la[i], b = lb[j];
                if (T[a].height != T[b].height) continue;
                bool has2 = T[a].has2 || T[b].has2;
                int ca = (T[a].nch == 1) ? T[a].top : 0, cb = (T[b].nch == 1) ? T[b].top : 0;
                if (ca > 0 && cb > 0 && ca + cb > L - 1) continue;
                if (!has2) continue;
                bool path = true;
                for (int c : {a, b}) { int x = c; while (T[x].nch == 1) x = pool[T[x].off]; if (T[x].nch != 0) path = false; }
                if (path) continue;
                edges.clear(); nextV = 2; edges.push_back({0, 1});
                emit(a, 0); emit(b, 1); output();
            }
    }
    fprintf(stderr, "L=%d n=%d rooted=%zu pieces=%lld\n", L, n, T.size(), cnt);
}


==> anc/threads/kcheck.cpp <==
// Syntactic strategy check for a class D of status-labelled trees (no Grundy values used).
// D (parametrised):
//   (D1) no two adjacent vertices of degree 2 (any status)            [chain<=1]
//   (D2) all leaves f, except at most `maxb` blocked leaves (status i/o), each adjacent to a
//        vertex of degree >= 3
//   single-edge trees are always in D.
// Conditions checked for every P in D (enumerated over all trees with n vertices, all labellings):
//   (A) every move P->P' with P' not a D-sum has a reply P'->P'' with P'' a D-sum and
//       |E(P'')| == |E(P)| (mod 2)
//   (B) if |E(P)| odd, some move P->P' gives a D-sum.
// If (A),(B) hold for all P in D and every D-tree satisfies parity... (by induction (A),(B) imply parity).
// Usage: dcheck maxb maxex < trees
#include "arrows.h"

int MAXB;
bool TWIN = true;

// class K = C2 u D1 u single edges.
//   C2: all leaves f, no two adjacent degree-2 vertices.
//   D1: exists w with status i/o such that: all leaves other than w are f; every edge joining two
//       degree-2 vertices contains w; if w is a leaf, its neighbour has degree >= 3.
int MODE = 1;   // 0: C2 only, 1: C2 u D1
bool inD(const Comp& C) {
    int n = C.n, m = C.E.size();
    if (m <= 1) return true;
    int deg[MAXV]; int nb[MAXV];
    for (int i = 0; i < n; i++) deg[i] = 0;
    for (int j = 0; j < m; j++) { deg[C.E[j].first]++; deg[C.E[j].second]++; }
    for (int j = 0; j < m; j++) { nb[C.E[j].first] = C.E[j].second; nb[C.E[j].second] = C.E[j].first; }
    // candidates for w: vertices forced by violations
    int badLeaf = -1, nBadLeaf = 0;
    for (int i = 0; i < n; i++) if (deg[i] == 1 && C.lab[i] != SF) { nBadLeaf++; badLeaf = i; }
    vector<int> chainEdges;
    for (int j = 0; j < m; j++) if (deg[C.E[j].first] == 2 && deg[C.E[j].second] == 2) chainEdges.push_back(j);
    if (nBadLeaf == 0 && chainEdges.empty()) return true;           // C2
    if (MODE == 0) return false;
    if (nBadLeaf > 1) return false;
    vector<int> cand;
    if (nBadLeaf == 1) cand.push_back(badLeaf);
    else { int j = chainEdges[0]; cand.push_back(C.E[j].first); cand.push_back(C.E[j].second); }
    for (int w : cand) {
        if (C.lab[w] != SI && C.lab[w] != SO) continue;
        bool ok = true;
        for (int j : chainEdges) if (C.E[j].first != w && C.E[j].second != w) { ok = false; break; }
        if (!ok) continue;
        if (deg[w] == 1 && deg[nb[w]] < 3) continue;
        return true;
    }
    return false;
}

Solver S;

// apply a move on component C (edge index ei, direction d) -> components
void applyMove(const Comp& C, int ei, int d, vector<Comp>& out) {
    int n = C.n;
    uint8_t lab2[MAXV];
    for (int i = 0; i < n; i++) lab2[i] = C.lab[i];
    int t = d ? C.E[ei].second : C.E[ei].first, h = d ? C.E[ei].first : C.E[ei].second;
    lab2[t] = OUTA[lab2[t]]; lab2[h] = INA[lab2[h]];
    EdgeList E2;
    for (int j = 0; j < C.E.size(); j++) if (j != ei) E2.push_back(C.E[j]);
    vector<Comp> tmp;
    S.normalise(n, lab2, E2, tmp);
    if (!TWIN) { out = tmp; return; }
    for (auto& X : tmp) {
        vector<pair<Comp, Key>> r;
        S.canonAll(X, r);
        for (auto& q : r) out.push_back(q.first);
    }
}
bool legal(const Comp& C, int ei, int d, int* deg) {
    int t = d ? C.E[ei].second : C.E[ei].first, h = d ? C.E[ei].first : C.E[ei].second;
    return Solver::canTail(C.lab[t], deg[t]) && Solver::canHead(C.lab[h], deg[h]);
}

int main(int argc, char** argv) {
    MAXB = atoi(argv[1]); MODE = MAXB;
    int maxex = argc > 2 ? atoi(argv[2]) : 10;
    for (int i = 3; i < argc; i++) if (string(argv[i]) == "-notwin") TWIN = false;
    string line;
    long long tot = 0, failA = 0, failB = 0;
    while (getline(cin, line)) {
        istringstream in(line);
        int n; in >> n; if (n < 3) continue;
        vector<pair<int, int>> E(n - 1);
        for (auto& e : E) in >> e.first >> e.second;
        vector<int> deg(n, 0);
        for (auto& e : E) { deg[e.first]++; deg[e.second]++; }
        int chainCnt = 0;
        for (auto& e : E) if (deg[e.first] == 2 && deg[e.second] == 2) chainCnt++;
        if (chainCnt > 2) continue;
        vector<int> leaves, internal;
        for (int v = 0; v < n; v++) (deg[v] == 1 ? leaves : internal).push_back(v);
        int k = internal.size();
        long long totalI = 1; for (int i = 0; i < k; i++) totalI *= 3;
        // leaves: f, or blocked (i/o) for at most MAXB of them
        int L = leaves.size();
        vector<vector<int>> leafAssign;  // each: per leaf status
        {
            vector<int> cur(L, SF);
            function<void(int, int)> rec = [&](int idx, int used) {
                if (idx == L) { leafAssign.push_back(cur); return; }
                cur[idx] = SF; rec(idx + 1, used);
                if (used < 1) { cur[idx] = SI; rec(idx + 1, used + 1); cur[idx] = SO; rec(idx + 1, used + 1); cur[idx] = SF; }
            };
            rec(0, 0);
        }
        for (auto& la : leafAssign)
        for (long long code = 0; code < totalI; code++) {
            Comp C; C.n = n;
            for (int i = 0; i < L; i++) C.lab[leaves[i]] = la[i];
            long long c = code;
            for (int i = 0; i < k; i++) { C.lab[internal[i]] = c % 3; c /= 3; }
            for (auto& e : E) C.E.push_back(e);
            if (!inD(C)) continue;
            tot++;
            int m = C.E.size();
            int dg[MAXV]; for (int i = 0; i < n; i++) dg[i] = deg[i];
            bool okB = (m % 2 == 0);
            bool okA = true;
            for (int ei = 0; ei < m && okA; ei++) for (int d = 0; d < 2; d++) {
                if (!legal(C, ei, d, dg)) continue;
                vector<Comp> comps; applyMove(C, ei, d, comps);
                bool all = true; for (auto& X : comps) if (!inD(X)) { all = false; break; }
                if (all) { okB = true; continue; }
                bool found = false;
                for (size_t j = 0; j < comps.size() && !found; j++) {
                    bool othersOk = true; int otherE = 0;
                    for (size_t q = 0; q < comps.size(); q++) if (q != j) { if (!inD(comps[q])) othersOk = false; otherE += comps[q].E.size(); }
                    if (!othersOk) continue;
                    Comp& X = comps[j];
                    int dx[MAXV]; for (int i = 0; i < X.n; i++) dx[i] = 0;
                    for (auto& e : X.E) { dx[e.first]++; dx[e.second]++; }
                    for (int e2 = 0; e2 < X.E.size() && !found; e2++) for (int d2 = 0; d2 < 2 && !found; d2++) {
                        if (!legal(X, e2, d2, dx)) continue;
                        vector<Comp> c2; applyMove(X, e2, d2, c2);
                        int tE = otherE; bool ok2 = true;
                        for (auto& Y : c2) { if (!inD(Y)) { ok2 = false; break; } tE += Y.E.size(); }
                        if (ok2 && (tE % 2) == (m % 2)) found = true;
                    }
                }
                if (!found) {
                    okA = false;
                    if (failA < maxex) {
                        printf("A-fail: labels=");
                        for (int v = 0; v < n; v++) printf("%c", "nio f"[C.lab[v] == SF ? 4 : C.lab[v]]);
                        printf(" edges="); for (auto& e : E) printf(" %d-%d", e.first, e.second);
                        int t = d ? E[ei].second : E[ei].first, h = d ? E[ei].first : E[ei].second;
                        printf("  move %d->%d\n", t, h);
                    }
                    break;
                }
            }
            if (!okA) failA++;
            if (!okB) {
                failB++;
                if (failB <= maxex) {
                    printf("B-fail: labels=");
                    for (int v = 0; v < n; v++) printf("%c", "nio f"[C.lab[v] == SF ? 4 : C.lab[v]]);
                    printf(" edges="); for (auto& e : E) printf(" %d-%d", e.first, e.second);
                    printf("\n");
                }
            }
        }
    }
    printf("maxb=%d D-positions=%lld A-fail=%lld B-fail=%lld\n", MAXB, tot, failA, failB);
}


==> anc/threads/parsolve2.cpp <==
// Strategy-certificate search for parity:  par(C) == true certifies g(C) == |E(C)| mod 2.
//   par(C) holds if
//     (A) for every move C -> D (a sum of components) there is a reply D -> D'' such that the
//         Grundy value of D'' is known (each component either has par()==true, value |E| mod 2,
//         or is small enough to be solved exactly) and equals |E(C)| mod 2; and
//     (B) if |E(C)| is odd, some move C -> D has known value 0.
//   By induction on |E|, (A) and (B) give g(C) = |E(C)| mod 2.  (Moves whose resulting value is
//   already known and != |E| mod 2 need no reply.)
// When par() fails for a piece, the exact solver is used as a fallback.
// Input: same as arrows ("P n edges" pieces, "T n edges" trees, "L ..." labelled).
// Output per line: g |E| method(par/exact)
#include "arrows.h"

Solver X;                 // exact solver (memo inside)
int EXACT_LIMIT = 12;     // components with at most this many edges are solved exactly
Memo parMemo;   // 128-bit key -> 1 true, 0 false
u64 parNodes = 0, exactCalls = 0;

static inline u64 kk(const Key& k) { return k.a ^ (k.b * 0x9E3779B97F4A7C15ULL); }

struct CK { Comp c; Key k; };

void movesOf(const Comp& C, vector<pair<int,int>>& mv) {
    int deg[MAXV]; for (int i = 0; i < C.n; i++) deg[i] = 0;
    for (int j = 0; j < C.E.size(); j++) { deg[C.E[j].first]++; deg[C.E[j].second]++; }
    mv.clear();
    for (int j = 0; j < C.E.size(); j++) for (int d = 0; d < 2; d++) {
        int t = d ? C.E[j].second : C.E[j].first, h = d ? C.E[j].first : C.E[j].second;
        if (Solver::canTail(C.lab[t], deg[t]) && Solver::canHead(C.lab[h], deg[h])) mv.push_back({j, d});
    }
}
void apply(const Comp& C, int j, int d, vector<CK>& out) {
    uint8_t lab2[MAXV]; for (int i = 0; i < C.n; i++) lab2[i] = C.lab[i];
    int t = d ? C.E[j].second : C.E[j].first, h = d ? C.E[j].first : C.E[j].second;
    lab2[t] = OUTA[lab2[t]]; lab2[h] = INA[lab2[h]];
    EdgeList E2; for (int q = 0; q < C.E.size(); q++) if (q != j) E2.push_back(C.E[q]);
    vector<Comp> parts; X.normalise(C.n, lab2, E2, parts);
    for (auto& P : parts) { vector<pair<Comp, Key>> r; X.canonAll(P, r); for (auto& q : r) out.push_back({q.first, q.second}); }
}

bool par(const Comp& C, const Key& k);

// known value of a component: par -> parity; small -> exact; else -1
int knownVal(const CK& c, bool allowPar) {
    int e = c.c.E.size();
    if (e <= EXACT_LIMIT) { exactCalls++; return X.grundyComp(const_cast<Comp&>(c.c), c.k); }
    int em = X.memo.get(c.k);
    if (em >= 0) return em;
    int pm = parMemo.get(c.k);
    if (pm >= 0) return pm ? (e & 1) : -1;
    if (!allowPar) return -1;
    return par(c.c, c.k) ? (e & 1) : -1;
}

bool par(const Comp& C, const Key& k) {
    int pm = parMemo.get(k);
    if (pm >= 0) return pm;
    parNodes++;
    int e = C.E.size();
    int target = e & 1;
    vector<pair<int,int>> mv; movesOf(C, mv);
    bool found0 = (target == 0);
    bool ok = true;
    for (auto& m1 : mv) {
        vector<CK> D; apply(C, m1.first, m1.second, D);
        // cheap evaluation of D without par recursion on big parts
        int x = 0; bool known = true;
        for (auto& c : D) { int v = knownVal(c, false); if (v < 0) { known = false; break; } x ^= v; }
        if (known) {
            if (x == target) { ok = false; break; }   // an option with the forbidden value
            if (x == 0) found0 = true;
            continue;
        }
        // search a reply.  Candidate replies are ordered heuristically:
        //   (1) results already fully known (memo) first, (2) then by size of largest component.
        bool replied = false;
        struct Cand { int score; size_t jj; vector<CK> R; };
        vector<Cand> cands;
        vector<int> otherKnown(D.size(), -2);
        for (size_t jj = 0; jj < D.size(); jj++) {
            vector<pair<int,int>> mv2; movesOf(D[jj].c, mv2);
            for (auto& m2 : mv2) {
                Cand cd; cd.jj = jj; apply(D[jj].c, m2.first, m2.second, cd.R);
                int mx = 0, unknown = 0;
                for (auto& c : cd.R) { mx = max(mx, (int)c.c.E.size()); if (c.c.E.size() > (size_t)EXACT_LIMIT && knownVal(c, false) < 0) unknown++; }
                for (size_t q = 0; q < D.size(); q++) if (q != jj) { mx = max(mx, (int)D[q].c.E.size()); }
                cd.score = (unknown ? 1000 : 0) + mx;
                cands.push_back(std::move(cd));
            }
        }
        sort(cands.begin(), cands.end(), [](const Cand& a, const Cand& b) { return a.score < b.score; });
        for (auto& cd : cands) {
            int y = 0; bool kr = true;
            for (size_t q = 0; q < D.size() && kr; q++) if (q != cd.jj) { int v = knownVal(D[q], true); if (v < 0) kr = false; else y ^= v; }
            if (!kr) continue;
            for (auto& c : cd.R) { int v = knownVal(c, true); if (v < 0) { kr = false; break; } y ^= v; }
            if (kr && y == target) { replied = true; break; }
        }
        if (!replied) { ok = false; break; }
    }
    if (ok && !found0) {
        // need an option of value 0: evaluate options with par recursion
        for (auto& m1 : mv) {
            vector<CK> D; apply(C, m1.first, m1.second, D);
            int x = 0; bool known = true;
            for (auto& c : D) { int v = knownVal(c, true); if (v < 0) { known = false; break; } x ^= v; }
            if (known && x == 0) { found0 = true; break; }
        }
        if (!found0) ok = false;
    }
    parMemo.put(k, ok ? 1 : 0);
    return ok;
}

int main(int argc, char** argv) {
    for (int i = 1; i < argc; i++) {
        string a = argv[i];
        if (a == "-limit" && i + 1 < argc) EXACT_LIMIT = atoi(argv[++i]);
    }
    string line;
    while (getline(cin, line)) {
        if (line.empty()) continue;
        istringstream in(line);
        string mode; in >> mode; int n; in >> n;
        uint8_t lab[MAXV]; vector<pair<int,int>> E;
        if (mode == "P") {
            E.resize(n - 1); for (auto& e : E) in >> e.first >> e.second;
            vector<int> deg(n, 0); for (auto& e : E) { deg[e.first]++; deg[e.second]++; }
            for (int i = 0; i < n; i++) lab[i] = deg[i] <= 1 ? SF : SN;
        } else if (mode == "L") {
            for (int i = 0; i < n; i++) { int s; in >> s; lab[i] = s; }
            int k; in >> k; E.resize(k); for (auto& e : E) in >> e.first >> e.second;
        } else continue;
        // normalise & canonicalise
        EdgeList EL; for (auto& e : E) EL.push_back(e);
        vector<Comp> parts; uint8_t l2[MAXV]; for (int i = 0; i < n; i++) l2[i] = lab[i];
        X.normalise(n, l2, EL, parts);
        int g = 0; bool allPar = true; int tot = 0;
        for (auto& P : parts) {
            vector<pair<Comp, Key>> r; X.canonAll(P, r);
            for (auto& q : r) {
                int e = q.first.E.size(); tot += e;
                int v;
                if (e <= EXACT_LIMIT) v = X.grundyComp(q.first, q.second), allPar = false;
                else if (par(q.first, q.second)) v = e & 1;
                else { v = X.grundyComp(q.first, q.second); allPar = false; }
                g ^= v;
            }
        }
        printf("%d %d %s\n", g, (int)E.size(), allPar ? "par" : "exact");
        fflush(stdout);
    }
    fprintf(stderr, "parNodes=%llu parMemo=%zu exactNodes=%llu exactMemo=%zu\n", (unsigned long long)parNodes, parMemo.used, (unsigned long long)X.nodes, X.memo.used);
}


==> anc/threads/piece2tree.py <==
"""Convert 'P n edges' lines (possibly prefixed) into raw tree lines 'N u1 v1 ...' by attaching a
pendant leaf to every leaf of the piece (so the piece is the unique piece of the tree)."""
import sys
for line in sys.stdin:
    t = line.split()
    if 'P' not in t: continue
    t = t[t.index('P'):]
    n = int(t[1]); E = [(int(t[2 + 2 * i]), int(t[3 + 2 * i])) for i in range(n - 1)]
    deg = [0] * n
    for u, v in E: deg[u] += 1; deg[v] += 1
    TE = list(E); nn = n
    for v in range(n):
        if deg[v] == 1: TE.append((v, nn)); nn += 1
    print(nn, " ".join("%d %d" % e for e in TE))


==> anc/threads/rawarr.cpp <==
// Raw-rules Game of Arrows solver with a direct array memo (independent of all theory).
// Positions: each non-pendant edge is unmarked / tail->head as listed / reversed; encoded in base 3.
// Pendant edges are never marked (marking one makes its leaf a sink or source), but they are
// counted in the vertex incidence lists, so special vertices are handled by the raw rule.
// A move is legal iff afterwards neither endpoint is a sink or a source
// (all incident edges marked and all pointing in, resp. all pointing out).
// Input: one tree per line: "n u1 v1 ... u_{n-1} v_{n-1}".  Output: "g m".
// Memory: 3^m bytes (m <= 19).
#include <bits/stdc++.h>
using namespace std;
int n, m;
vector<int> mu, mv;                 // markable edges
vector<vector<pair<int,int>>> inc;  // per vertex: (markable edge index or -1 for pendant, +1 if vertex is head when state==1)
vector<uint64_t> pw;
vector<uint8_t> memo;
int st[64];

bool bad(int w) {
    bool anyIn = false, anyOut = false;
    for (auto& pr : inc[w]) {
        int e = pr.first;
        if (e < 0) return false;            // pendant edge: unmarked forever
        int s = st[e];
        if (s == 0) return false;
        // state 1: mu->mv ; state 2: mv->mu
        int head = (s == 1) ? mv[e] : mu[e];
        if (head == w) anyIn = true; else anyOut = true;
    }
    return !(anyIn && anyOut);
}
int grundy(uint64_t code) {
    if (memo[code] != 255) return memo[code];
    uint64_t seen = 0;
    for (int e = 0; e < m; e++) {
        if (st[e]) continue;
        for (int s = 1; s <= 2; s++) {
            st[e] = s;
            if (!bad(mu[e]) && !bad(mv[e])) {
                int g = grundy(code + s * pw[e]);
                seen |= 1ULL << g;
            }
            st[e] = 0;
        }
    }
    int g = 0; while ((seen >> g) & 1) g++;
    memo[code] = g;
    return g;
}
int main() {
    string line;
    while (getline(cin, line)) {
        if (line.empty()) continue;
        istringstream in(line);
        in >> n;
        vector<int> U(n - 1), V(n - 1), deg(n, 0);
        for (int i = 0; i < n - 1; i++) { in >> U[i] >> V[i]; deg[U[i]]++; deg[V[i]]++; }
        mu.clear(); mv.clear(); inc.assign(n, {});
        for (int i = 0; i < n - 1; i++) {
            if (deg[U[i]] > 1 && deg[V[i]] > 1) {
                int e = mu.size(); mu.push_back(U[i]); mv.push_back(V[i]);
                inc[U[i]].push_back({e, 0}); inc[V[i]].push_back({e, 1});
            } else { inc[U[i]].push_back({-1, 0}); inc[V[i]].push_back({-1, 0}); }
        }
        m = mu.size();
        if (m > 19) { printf("too many markable edges (%d)\n", m); continue; }
        pw.assign(m + 1, 1); for (int i = 1; i <= m; i++) pw[i] = pw[i - 1] * 3;
        memo.assign(pw[m], 255);
        for (int i = 0; i < m; i++) st[i] = 0;
        int g = grundy(0);
        printf("%d %d\n", g, m);
        fflush(stdout);
    }
}


==> anc/threads/rulecheck.cpp <==
// Validate the explicit strategy of the proof of the "C2 theorem" (threads <= 2).
// Class K = C2 u D1 u {single edges}:
//   C2 : all leaves f, no edge joins two vertices of degree 2.
//   D1a: exactly one non-f leaf w (status i/o); its neighbour has degree >= 3; no edge joins two
//        degree-2 vertices.
//   D1b: all leaves f; a vertex w of degree 2 and status i/o lies on every edge joining two
//        degree-2 vertices.
// For every K position P (enumerated) and every legal first move, apply Bob's rule from the proof
// (or no reply), normalise (dead edges, rule N4, f-splitting; NO twin reduction) and check that the
// result is a sum of K components whose total number of edges is |E(P)|-1 (no reply) or |E(P)|-2.
// Also check (B): from a D1 position, the "neutralising" move at w gives a K-sum.
#include "arrows.h"

Solver S;
struct Pos { int n; uint8_t lab[MAXV]; vector<pair<int,int>> E; };

void degs(const Pos& P, vector<int>& d) { d.assign(P.n, 0); for (auto& e : P.E) { d[e.first]++; d[e.second]++; } }

// K membership of a single normalised component
bool inK(const Comp& C) {
    int n = C.n, m = C.E.size();
    if (m <= 1) return true;
    int deg[MAXV], nb[MAXV];
    for (int i = 0; i < n; i++) deg[i] = 0;
    for (auto& e : C.E) { deg[e.first]++; deg[e.second]++; }
    for (auto& e : C.E) { nb[e.first] = e.second; nb[e.second] = e.first; }
    int nbad = 0, bl = -1;
    for (int i = 0; i < n; i++) if (deg[i] == 1 && C.lab[i] != SF) { nbad++; bl = i; }
    vector<pair<int,int>> ch;
    for (auto& e : C.E) if (deg[e.first] == 2 && deg[e.second] == 2) ch.push_back(e);
    if (nbad == 0 && ch.empty()) return true;
    if (nbad > 1) return false;
    if (nbad == 1) return ch.empty() && deg[nb[bl]] >= 3;                // D1a
    // D1b: a common vertex of all chain edges with degree 2 and status i/o
    for (int w : {ch[0].first, ch[0].second}) {
        if (C.lab[w] != SI && C.lab[w] != SO) continue;
        bool ok = true; for (auto& e : ch) if (e.first != w && e.second != w) ok = false;
        if (ok) return true;
    }
    return false;
}

// play a sequence of moves (tail,head) on P, normalise, return components
bool playAndCheck(const Pos& P, const vector<pair<int,int>>& mv, int expectEdges, string& why) {
    Pos Q = P;
    for (auto& m : mv) {
        vector<int> d; degs(Q, d);
        int t = m.first, h = m.second;
        int idx = -1;
        for (int j = 0; j < Q.E.size(); j++) if ((Q.E[j].first == t && Q.E[j].second == h) || (Q.E[j].first == h && Q.E[j].second == t)) idx = j;
        if (idx < 0) { why = "edge not present"; return false; }
        if (!Solver::canTail(Q.lab[t], d[t]) || !Solver::canHead(Q.lab[h], d[h])) { why = "illegal move"; return false; }
        Q.lab[t] = OUTA[Q.lab[t]]; Q.lab[h] = INA[Q.lab[h]];
        Q.E.erase(Q.E.begin() + idx);
    }
    EdgeList EL; for (auto& e : Q.E) EL.push_back(e);
    vector<Comp> parts; uint8_t l2[MAXV]; for (int i = 0; i < Q.n; i++) l2[i] = Q.lab[i];
    S.normalise(Q.n, l2, EL, parts);
    int tot = 0;
    for (auto& C : parts) { tot += C.E.size(); if (!inK(C)) { why = "component not in K"; return false; } }
    if (tot != expectEdges) { why = "edge count " + to_string(tot) + " != " + to_string(expectEdges); return false; }
    return true;
}

// does the branch at a through neighbour r contain vertex w ?
bool branchHas(const Pos& P, int a, int r, int w) {
    vector<vector<int>> adj(P.n);
    for (auto& e : P.E) { adj[e.first].push_back(e.second); adj[e.second].push_back(e.first); }
    vector<int> st = {r}; vector<char> seen(P.n, 0); seen[a] = seen[r] = 1;
    while (!st.empty()) { int x = st.back(); st.pop_back(); if (x == w) return true; for (int y : adj[x]) if (!seen[y]) { seen[y] = 1; st.push_back(y); } }
    return false;
}
// component (of P) containing x after deleting edge (u,v)
bool sameSide(const Pos& P, int u, int v, int x, int target) {
    vector<vector<int>> adj(P.n);
    for (auto& e : P.E) if (!((e.first == u && e.second == v) || (e.first == v && e.second == u))) { adj[e.first].push_back(e.second); adj[e.second].push_back(e.first); }
    vector<int> st = {x}; vector<char> seen(P.n, 0); seen[x] = 1;
    while (!st.empty()) { int y = st.back(); st.pop_back(); if (y == target) return true; for (int z : adj[y]) if (!seen[z]) { seen[z] = 1; st.push_back(z); } }
    return false;
}
static inline int typeAt(int x, int t, int h) { return x == t ? SO : SI; }   // status contribution
static inline int opp(int s) { return s == SI ? SO : SI; }
// orientation giving vertex x an arc of type ty (SI = into x) on edge x-y
static inline pair<int,int> arcWithType(int x, int y, int ty) { return ty == SI ? make_pair(y, x) : make_pair(x, y); }

long long nPos = 0, nMoves = 0, nReplies = 0, nFail = 0, nValFail = 0;
bool VALUES = false;

void report(const Pos& P, pair<int,int> m1, const string& why, const char* tag) {
    nFail++;
    if (nFail > 15) return;
    printf("FAIL[%s] %s labels=", tag, why.c_str());
    for (int v = 0; v < P.n; v++) printf("%c", "niof"[P.lab[v]]);
    printf(" edges="); for (auto& e : P.E) printf(" %d-%d", e.first, e.second);
    printf(" move %d->%d\n", m1.first, m1.second);
}

void checkPos(const Pos& P) {
    vector<int> d; degs(P, d);
    int n = P.n, e = P.E.size();
    // classify
    Comp C; C.n = n; for (int i = 0; i < n; i++) C.lab[i] = P.lab[i]; for (auto& x : P.E) C.E.push_back(x);
    if (!inK(C)) return;
    nPos++;
    if (VALUES) {
        vector<pair<int,int>> EE = P.E; uint8_t lb[MAXV]; for (int i = 0; i < n; i++) lb[i] = P.lab[i];
        int g = S.grundyForest(n, lb, EE);
        if (g != (e & 1)) { nValFail++; if (nValFail <= 5) { printf("VALUE FAIL g=%d e=%d labels=", g, e); for (int v = 0; v < n; v++) printf("%c", "niof"[P.lab[v]]); printf("\n"); } }
    }
    // find designated w (if not C2)
    int w = -1; bool isC2 = true; int kind = 0;
    for (int i = 0; i < n; i++) if (d[i] == 1 && P.lab[i] != SF) { w = i; isC2 = false; kind = 1; }
    if (isC2) {
        for (auto& x : P.E) if (d[x.first] == 2 && d[x.second] == 2) { isC2 = false; }
        if (!isC2) {
            vector<pair<int,int>> ch; for (auto& x : P.E) if (d[x.first] == 2 && d[x.second] == 2) ch.push_back(x);
            for (int c : {ch[0].first, ch[0].second}) {
                if (P.lab[c] != SI && P.lab[c] != SO) continue;
                bool ok = true; for (auto& x : ch) if (x.first != c && x.second != c) ok = false;
                if (ok) { w = c; break; }
            }
            kind = 2;
        }
    }
    if (e <= 1) return;
    vector<int> nbw;
    if (w >= 0) for (auto& x : P.E) { if (x.first == w) nbw.push_back(x.second); if (x.second == w) nbw.push_back(x.first); }
    // (B): neutralising move at w
    if (!isC2) {
        pair<int,int> mb;
        if (kind == 1) { int y = nbw[0]; mb = (P.lab[w] == SI) ? make_pair(w, y) : make_pair(y, w); }
        else { int x = nbw[0]; mb = arcWithType(w, x, opp(P.lab[w])); }
        string why;
        if (!playAndCheck(P, {mb}, e - 1, why)) report(P, mb, why, "B");
    }
    for (int j = 0; j < e; j++) for (int dd = 0; dd < 2; dd++) {
        int t = dd ? P.E[j].second : P.E[j].first, h = dd ? P.E[j].first : P.E[j].second;
        if (!Solver::canTail(P.lab[t], d[t]) || !Solver::canHead(P.lab[h], d[h])) continue;
        nMoves++;
        pair<int,int> m1 = {t, h};
        vector<pair<int,int>> reply;   // empty = no reply
        if (!isC2) {
            if (t == w || h == w) {
                // II.1
                if (kind == 2) {
                    int x = (t == w) ? h : t;
                    int tyw = typeAt(w, t, h);
                    if (P.lab[w] == tyw) {        // w becomes a blocked leaf at y
                        int y = (nbw[0] == x) ? nbw[1] : nbw[0];
                        if (d[y] == 2) {
                            // forced edge w-y: w (status tyw) needs the opposite type
                            reply.push_back(arcWithType(w, y, opp(tyw)));
                        }
                    }
                }
            } else {
                // II.2: a = endpoint on w's side
                int a;
                if (sameSide(P, t, h, t, w)) a = t; else a = h;
                int tau = typeAt(a, t, h);
                int other = (a == t) ? h : t;
                int sa = P.lab[a];
                bool becomesF = (sa == SI && tau == SO) || (sa == SO && tau == SI);
                if (!becomesF) {
                    int dn = d[a] - 1;
                    vector<int> rem; for (auto& x : P.E) { if (x.first == a && x.second != other) rem.push_back(x.second); if (x.second == a && x.first != other) rem.push_back(x.first); }
                    if (dn == 2) {
                        bool isY = (kind == 1 && nbw[0] == a);
                        bool chainBad = false;
                        for (int c : rem) if (c != w && d[c] == 2) chainBad = true;
                        if (isY || chainBad) {
                            bool n4 = false;
                            if (isY) { int pend = (P.lab[w] == SI) ? SI : SO; /* w status i -> w->a: a gets in */ if (pend != tau) n4 = true; }
                            if (!n4) {
                                int r = -1;
                                for (int c : rem) if (c != w && !branchHas(P, a, c, w)) { r = c; break; }
                                if (r < 0) { report(P, m1, "no r", "rule"); continue; }
                                reply.push_back(arcWithType(a, r, opp(tau)));
                            }
                        }
                    } else if (dn == 1) {
                        int z = rem[0];
                        // pending: a (status tau) needs opposite type: z gets type pi
                        int pi = (tau == SO) ? SO : SI;   // a has out-arc -> edge must be z->a -> z gets out
                        if (z == w) {
                            if (P.lab[w] == pi) {
                                int x = (nbw[0] == a) ? nbw[1] : nbw[0];
                                reply.push_back(arcWithType(w, x, opp(pi)));
                            }
                        } else {
                            if (P.lab[z] != opp(pi)) {
                                int q = -1;
                                vector<int> nz; for (auto& x : P.E) { if (x.first == z) nz.push_back(x.second); if (x.second == z) nz.push_back(x.first); }
                                for (int c : nz) if (c != a && c != w && !branchHas(P, z, c, w)) { q = c; break; }
                                if (q < 0) { report(P, m1, "no q", "rule"); continue; }
                                reply.push_back(arcWithType(z, q, opp(pi)));
                            }
                        }
                    }
                }
            }
        }
        vector<pair<int,int>> seq = {m1};
        for (auto& r : reply) seq.push_back(r);
        if (!reply.empty()) nReplies++;
        string why;
        if (!playAndCheck(P, seq, e - (int)seq.size(), why)) report(P, m1, why + (reply.empty() ? " [no reply]" : " [reply]"), "A");
    }
}

int main(int argc, char** argv) {
    if (argc > 1 && string(argv[1]) == "-values") VALUES = true;
    string line;
    while (getline(cin, line)) {
        istringstream in(line); int n; in >> n; if (n < 3) continue;
        vector<pair<int,int>> E(n - 1); for (auto& e : E) in >> e.first >> e.second;
        vector<int> deg(n, 0); for (auto& e : E) { deg[e.first]++; deg[e.second]++; }
        int chain = 0; for (auto& e : E) if (deg[e.first] == 2 && deg[e.second] == 2) chain++;
        if (chain > 2) continue;
        vector<int> leaves, internal;
        for (int v = 0; v < n; v++) (deg[v] == 1 ? leaves : internal).push_back(v);
        int k = internal.size(); long long totI = 1; for (int i = 0; i < k; i++) totI *= 3;
        int L = leaves.size();
        for (int bl = -1; bl < L; bl++) for (int bs = 0; bs < (bl < 0 ? 1 : 2); bs++)
        for (long long code = 0; code < totI; code++) {
            Pos P; P.n = n; P.E = E;
            for (int v : leaves) P.lab[v] = SF;
            if (bl >= 0) P.lab[leaves[bl]] = bs ? SO : SI;
            long long c = code; for (int i = 0; i < k; i++) { P.lab[internal[i]] = c % 3; c /= 3; }
            checkPos(P);
        }
    }
    printf("K positions=%lld moves=%lld replies=%lld failures=%lld value-failures=%lld\n", nPos, nMoves, nReplies, nFail, nValFail);
}


==> anc/threads/verify_decomp.py <==
"""Independent verification with the paper's normal-form solver ../core/decomp.py (P2):
convert a piece 'P n edges' into a tree T by attaching a pendant leaf to every leaf of the piece,
then compute g(T) and m(T) with decomp.grundy_original_tree."""
import sys, time
sys.path.insert(0, '../core')
import decomp
for line in sys.stdin:
    t = line.split()
    if not t or 'P' not in t: continue
    t = t[t.index('P'):]
    n = int(t[1]); E = [(int(t[2 + 2 * i]), int(t[3 + 2 * i])) for i in range(n - 1)]
    deg = [0] * n
    for u, v in E: deg[u] += 1; deg[v] += 1
    TE = list(E); nn = n
    for v in range(n):
        if deg[v] == 1:
            TE.append((v, nn)); nn += 1
    d2 = [0] * nn
    for u, v in TE: d2[u] += 1; d2[v] += 1
    m = sum(1 for u, v in TE if d2[u] > 1 and d2[v] > 1)
    t0 = time.time()
    g = decomp.grundy_original_tree(nn, TE)
    print("tree vertices=%d m=%d g=%d (%.1fs) edges=%s" % (nn, m, g, time.time() - t0, " ".join("%d-%d" % e for e in TE)), flush=True)

